Many-body perturbation expansions without diagrams. I. Normal states

On the basis of an exact perturbational expression for the interacting one-particle Green function $G$ corresponding to bosons / fermions in terms of the bare interaction potential $v$ and permanents / determinants of the non-interacting one-particle Green function $G_0$, we deduce four recursive perturbation expansions for the self-energy $\Sigma$. With $W$ denoting the dynamic screened interaction potential, these perturbation expansions are identical to those of $\Sigma$ in terms of (i) self-energy diagrams and $(v, G_0)$, (ii) $G$-skeleton self-energy diagrams and $(v, G)$, (iii) $W$-skeleton self-energy diagrams and $(W, G_0)$, and (iv) $G$- and $W$-skeleton self-energy diagrams and $(W,G)$. For the calculation of $W$, we rely on a similar exact perturbational expression for the interacting two-particle Green function $G_2$ as for $G$. From this expression, we deduce four recursive perturbation expansions for the polarization function $P$, necessary for the calculation of $W$, that are similar to those for $\Sigma$ specified above. The correlation functions considered in this paper may be corresponding to ground states, and thermal ensemble of states. For thermal ensemble of states, we consider both the imaginary-time formalism of Matsubara, and the real-time formalism of thermo-field dynamics (TFD). The latter is advantageous for the direct calculation of dynamic correlation functions. In an appendix, we apply the formalisms presented in this paper to the Hubbard Hamiltonian for spin-$\tfrac{1}{2}$ fermions on a lattice in arbitrary $d$ spatial dimensions. In two further appendices, we present methods and short programs for determining the $\nu$th-order diagrams corresponding to the perturbation expansions of $G$ in terms of $(v,G_0)$, and $\Sigma$ in terms of $(v,G_0)$ and $(v,G)$ on the basis of the cycle decompositions of the elements of the symmetric group $S_{2\nu}$.

==> anc/PermutationsAndDiagramsV2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    194731,       4527]
NotebookOptionsPosition[    186528,       4429]
NotebookOutlinePosition[    186955,       4445]
CellTagsIndexPosition[    186912,       4442]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Permutations", " ", "and", " ", "Diagrams"}], " ", "|", " ", 
    RowBox[{
    "The", " ", "following", " ", "codes", " ", "have", " ", "been", " ", 
     "largely", " ", "included", " ", "in", " ", "appendices", " ", "B"}]}], 
   ",", " ", "C", ",", " ", 
   RowBox[{
    RowBox[{"and", " ", "D", " ", "of", " ", "the", " ", "publication", " ", 
     StyleBox["Many",
      FontWeight->"Plain",
      FontSlant->"Italic",
      FontColor->RGBColor[0, 0, 1]]}], 
    StyleBox["-",
     FontWeight->"Plain",
     FontSlant->"Italic",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     RowBox[{
     "body", " ", "perturbation", " ", "expansions", " ", "without", " ", 
      RowBox[{"diagrams", ".", " ", "I", ".", " ", "Normal"}], " ", "states"}],
     FontWeight->"Plain",
     FontSlant->"Italic",
     FontColor->RGBColor[0, 0, 1]]}], ",", " ", 
   RowBox[{
    RowBox[{"by", " ", "Behnam", " ", "Farid"}], " ", "-", " ", 
    RowBox[{"arXiv", ":", 
     RowBox[{"1912.00474", "v1"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"1", " ", 
     RowBox[{"Dec", ".", " ", 
      RowBox[{"2019", " ", "[", "1", "]"}]}]}], "|", " ", 
    RowBox[{"\[Copyright]", " ", "2019"}]}], ",", " ", 
   RowBox[{"2021", " ", "by", " ", "Behnam", " ", 
    RowBox[{"Farid", ".", " ", "All"}], " ", "programs"}], ",", " ", 
   "algorithms", ",", " ", 
   RowBox[{"and", " ", "methods", " ", "presented", " ", "here"}], ",", " ", 
   RowBox[{
   "as", " ", "well", " ", "as", " ", "in", " ", "the", " ", "publication", 
    " ", "just", " ", "indicated"}], ",", " ", 
   RowBox[{
    RowBox[{
    "are", " ", "intellectual", " ", "property", " ", "of", " ", "the", " ", 
     RowBox[{"author", ".", " ", "Any"}], " ", "commercial", " ", "use", " ", 
     "of", " ", "these", " ", "without", " ", "his", " ", "written", " ", 
     "permission", " ", "is", " ", "strictly", " ", 
     RowBox[{"prohibited", ".", " ", "All"}], " ", "academic", " ", "and", 
     " ", "non"}], "-", 
    RowBox[{
    "commercial", " ", "uses", " ", "of", " ", "the", " ", "codes", " ", "in",
      " ", "this", " ", "notebook"}]}], ",", " ", 
   RowBox[{"or", " ", "modifications", " ", "thereof"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "must", " ", "appropriately", " ", "cite", " ", "both", " ", "this", 
       " ", "work", " ", "and", " ", "the", " ", "above"}], "-", 
      RowBox[{"mentioned", " ", 
       RowBox[{"publication", "."}]}]}], " ", "|", " ", 
     StyleBox[
      RowBox[{
      "Note", " ", "added", " ", "on", " ", "24", " ", "August", " ", "2021"}],
      FontWeight->"Plain",
      FontColor->RGBColor[1, 0, 0]]}], ":", " ", 
    RowBox[{
    "This", " ", "notebook", " ", "contains", " ", "all", " ", "programs", 
     " ", "contained", " ", "in", " ", 
     StyleBox[
      RowBox[{"PermutationsAndDiagrams", ".", "nb"}],
      FontColor->RGBColor[0, 0.67, 0]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"with", " ", 
        StyleBox["no",
         FontSlant->"Italic"], " ", "modification"}], ",", " ", 
       RowBox[{"barring", " ", 
        StyleBox["addition",
         FontSlant->"Italic"], " ", "of", " ", "two", " ", "instances", " ", 
        "of", " ", "FindsGS", " ", "for", " ", "visualization"}]}], ")"}]}]}],
    ",", " ", 
   RowBox[{"published", " ", 
    RowBox[{"(", 
     RowBox[{"as", " ", "an", " ", "Ancillary", " ", "file"}], ")"}], " ", 
    "together", " ", "with", " ", 
    RowBox[{
     StyleBox["arXiv",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[":",
      FontColor->RGBColor[0, 0, 1]], 
     RowBox[{
      StyleBox["1912.00474",
       FontColor->RGBColor[0, 0, 1]], " ", 
      RowBox[{"(", 
       StyleBox["v1",
        FontColor->RGBColor[0, 0, 1]], ")"}], " ", "at", " ", 
      RowBox[{
       RowBox[{
        StyleBox["arXiv",
         FontSlant->"Italic",
         FontColor->RGBColor[0, 0.67, 0]], " ", "[", "1", "]"}], " ", "--"}], 
      " ", "also", " ", "available", " ", "at", " ", 
      StyleBox["Notebook",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0.67, 0]], 
      StyleBox[" ",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0.67, 0]], 
      StyleBox["Archive",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0.67, 0]]}]}]}], 
   StyleBox[",",
    FontSlant->"Italic",
    FontColor->RGBColor[0, 0.67, 0]], " ", 
   RowBox[{
    StyleBox["Wolfram",
     FontSlant->"Italic",
     FontColor->RGBColor[0, 0.67, 0]], 
    StyleBox[" ",
     FontSlant->"Italic",
     FontColor->RGBColor[0, 0.67, 0]], 
    StyleBox["Notebook",
     FontSlant->"Italic",
     FontColor->RGBColor[0, 0.67, 0]], 
    StyleBox[" ",
     FontSlant->"Italic",
     FontColor->RGBColor[0, 0.67, 0]], 
    RowBox[{
     RowBox[{
      StyleBox["Technology",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0.67, 0]], 
      StyleBox[" ",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0.67, 0]], "[", "2", "]"}], ".", " ", "It"}], 
    " ", "contains", " ", "additionally", " ", "the", " ", "following", " ", 
    "programs", " ", "that", " ", "have", " ", "been", " ", "introduced", " ",
     "and", " ", "discussed", " ", "in", " ", "the", " ", "new", " ", 
    "\[Section]", " ", "C", ".1"}], ",", " ", 
   RowBox[{"appendix", " ", "C"}], ",", " ", 
   RowBox[{"of", " ", 
    RowBox[{
     StyleBox["arXiv",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[":",
      FontColor->RGBColor[0, 0, 1]], 
     RowBox[{
      StyleBox["1912.00474",
       FontColor->RGBColor[0, 0, 1]], " ", 
      RowBox[{
       RowBox[{"(", 
        StyleBox["v2",
         FontColor->RGBColor[0, 0, 1]], ")"}], " ", "[", "1", "]"}]}], ":", 
     " ", "S1PI"}]}], ",", " ", "Snux1PI", ",", " ", "Snu1PI", ",", " ", 
   "Snu1PInoTP", ",", " ", "CountL", ",", " ", "Tadpole", ",", " ", 
   RowBox[{
    RowBox[{"and", " ", "FindsS", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"the", " ", "latter", " ", "for", " ", "visalization"}], ")"}],
       ".", " ", "These"}], " ", "programs", " ", "concern", " ", "the", " ", 
     "expansion", " ", "of", " ", "the", " ", "self"}], "-", 
    RowBox[{
    "energy", " ", "in", " ", "terms", " ", "of", " ", "the", " ", "1", "PI", 
     " ", "self"}], "-", 
    RowBox[{"energy", " ", "diagrams"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "to", " ", "be", " ", "contrasted", " ", "with", " ", "the", " ", "2", 
     "PI", " ", 
     RowBox[{"(", 
      RowBox[{"G", "-", "skeleton"}], ")"}], " ", "self"}], "-", 
    RowBox[{"energy", " ", 
     RowBox[{"diagrams", ".", " ", "Results"}], " ", "of", " ", "the", " ", 
     "calculations", " ", "based", " ", "on", " ", "these", " ", "programs", 
     " ", "are", " ", "used", " ", "in", " ", "the", " ", 
     StyleBox["arXiv",
      FontSlant->"Italic",
      FontColor->RGBColor[0, 0.67, 0]], " ", 
     RowBox[{"publication", ":", " ", 
      StyleBox[
       RowBox[{
        RowBox[{
         RowBox[{"On", " ", "the", " ", "Luttinger"}], "-", 
         RowBox[{
         "Ward", " ", "functional", " ", "and", " ", "the", " ", 
          "convergence", " ", "of", " ", "skeleton"}]}], "\n", 
        RowBox[{
         RowBox[{
         "diagrammatic", " ", "series", " ", "expansion", " ", "of", " ", 
          "the", " ", "self"}], "-", 
         RowBox[{"energy", " ", "for", " ", "Hubbard"}], "-", 
         RowBox[{"like", " ", "models"}]}]}],
       FontWeight->"Plain",
       FontSlant->"Italic",
       FontColor->RGBColor[0, 0, 1]]}]}]}], ",", " ", 
   RowBox[{"by", " ", "Behnam", " ", "Farid"}], ",", " ", 
   RowBox[{
    RowBox[{"24", " ", "August", " ", "2021."}], "|", " ", 
    RowBox[{"Do", " ", "not", " ", "modify", " ", "this", " ", 
     RowBox[{"heading", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.781003384973609*^9, 3.781003457956847*^9}, {
   3.7818963511155376`*^9, 3.7818963834981995`*^9}, {3.7840190849669123`*^9, 
   3.784019109121438*^9}, {3.7840191516073666`*^9, 3.7840194150926433`*^9}, {
   3.784019462237805*^9, 3.784019467783388*^9}, {3.784019727644147*^9, 
   3.784019739922494*^9}, {3.7840225787043867`*^9, 3.7840225942633147`*^9}, {
   3.7840226336755147`*^9, 3.7840226450481825`*^9}, {3.7840226811018953`*^9, 
   3.7840228802571197`*^9}, {3.7840229169984756`*^9, 
   3.7840229172480354`*^9}, {3.784023034298669*^9, 3.784023064932432*^9}, {
   3.7840232094918485`*^9, 3.7840232128507853`*^9}, {3.784023739291182*^9, 
   3.7840237399322643`*^9}, {3.784024531870427*^9, 3.7840245320269594`*^9}, {
   3.784044615845482*^9, 3.7840446162359056`*^9}, {3.7840447817283525`*^9, 
   3.784044785758548*^9}, {3.784044853195428*^9, 3.7840448563357058`*^9}, {
   3.7840448977318296`*^9, 3.7840449076517625`*^9}, {3.7840753265879436`*^9, 
   3.7840753276970253`*^9}, {3.8323108133609457`*^9, 3.832310815954566*^9}, {
   3.832310869734454*^9, 3.8323109195487547`*^9}, {3.8323109623355227`*^9, 
   3.8323110586002455`*^9}, {3.8323112343748055`*^9, 
   3.8323114184086847`*^9}, {3.8323114828778267`*^9, 
   3.8323114973436646`*^9}, {3.8323115295974007`*^9, 
   3.8323116842887745`*^9}, {3.832311747773778*^9, 3.832311778110385*^9}, {
   3.8323119459901657`*^9, 3.832311980469195*^9}, {3.8323120362018256`*^9, 
   3.832312089986907*^9}, {3.8323121559930935`*^9, 3.832312156718214*^9}, {
   3.8323123746789675`*^9, 3.832312428106905*^9}, {3.832312492963851*^9, 
   3.8323125844245076`*^9}, {3.8323126178251486`*^9, 
   3.8323126666119895`*^9}, {3.8323127069452243`*^9, 
   3.8323127121609917`*^9}, {3.83231281046857*^9, 3.8323128656909275`*^9}, {
   3.832312903843408*^9, 3.832312918099003*^9}, {3.832312969478012*^9, 
   3.8323129807804337`*^9}, {3.8323131498544526`*^9, 3.832313160311393*^9}, 
   3.83231320667531*^9, {3.8323281854685993`*^9, 3.832328227994333*^9}, {
   3.832328265032462*^9, 3.832328265797909*^9}, {3.8323283394680004`*^9, 
   3.8323283828015122`*^9}, {3.834231977444868*^9, 3.834231981631386*^9}, {
   3.8364425885476213`*^9, 3.8364425909220695`*^9}, {3.836442630116421*^9, 
   3.8364426331313524`*^9}, {3.8371585267771006`*^9, 3.837158576691355*^9}, {
   3.8371586100806317`*^9, 3.8371586589142694`*^9}, {3.837158805729929*^9, 
   3.8371588075151706`*^9}, {3.8371589312809916`*^9, 
   3.8371589324834824`*^9}, {3.837159052893171*^9, 3.837159060250456*^9}, {
   3.837159971253716*^9, 3.8371600293566923`*^9}, {3.8371605167718616`*^9, 
   3.837160520515849*^9}, {3.83831345355367*^9, 3.838313454131648*^9}, {
   3.8387801531269107`*^9, 3.8387801546109304`*^9}, {3.8387802876418924`*^9, 
   3.838780289906886*^9}, {3.8387803476748233`*^9, 3.8387803509553113`*^9}, 
   3.838780768828547*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"4151bd0b-f06c-4de7-8810-f92b7c9378b0"],

Cell[BoxData[
 RowBox[{"(*", " ", "References", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.837158762450617*^9, 3.8371587693449135`*^9}, 
   3.8371590366938276`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"1fc7a93f-6473-4f73-8c4d-4fb9d105edd5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"[", "1", "]"}], "*)"}], 
  RowBox[{
  "URL", "[", "\"\<https://arxiv.org/abs/1912.00474\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.837158667479761*^9, 3.8371586827346125`*^9}, {
  3.8371587301117997`*^9, 3.8371587354854727`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"f10a7c43-b4c0-4415-8b3d-7d692be8fa06"],

Cell[BoxData[
 RowBox[{"URL", "[", 
  TemplateBox[{"\"https://arxiv.org/abs/1912.00474\""},
   "URLArgument"], "]"}]], "Output",
 CellChangeTimes->{3.837158683908476*^9, 3.8371587384685297`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"351af715-797f-4042-b3e7-81ec370c5958"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"See", " ", 
   RowBox[{"also", " ", "'"}], "Ancillary", " ", 
   RowBox[{"files", "'"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8371594562743807`*^9, 
  3.837159483413698*^9}},ExpressionUUID->"288382e0-81be-4c18-89f0-\
736b0114d138"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"[", "2", "]"}], "*)"}], 
  RowBox[{
  "URL", "[", "\"\<https://www.notebookarchive.org/search?q=Behnam Farid\>\"",
    "]"}]}]], "Input",
 CellChangeTimes->{{3.837159101287739*^9, 3.8371591169562902`*^9}, 
   3.8371591859397936`*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"369ba56c-35e7-494a-9936-91a30b8e34cc"],

Cell[BoxData[
 RowBox[{"URL", "[", 
  TemplateBox[{"\"https://www.notebookarchive.org/search?q=Behnam Farid\""},
   "URLArgument"], "]"}]], "Output",
 CellChangeTimes->{3.8371591197677784`*^9, 3.837159187814357*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"d77584b2-4c7e-4fc2-bf88-d352d9a31b3b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"End", " ", "of", " ", "References"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.837158692194311*^9, 3.8371587082135906`*^9}, {
  3.8371588234053073`*^9, 3.8371588283439465`*^9}, {3.8371590399743137`*^9, 
  3.8371590420672197`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"af2a1d76-fd81-486d-81ee-35bf3f213ae7"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{
    RowBox[{
    "When", " ", "using", " ", "this", " ", "notebook", " ", "for", " ", 
     "the", " ", "first", " ", "time"}], ",", " ", 
    RowBox[{"use", " ", "preferably", " ", 
     StyleBox["Evaluate",
      FontSlant->"Italic"], 
     StyleBox[" ",
      FontSlant->"Italic"], 
     StyleBox["Notebook",
      FontSlant->"Italic"]}]}],
   FontColor->RGBColor[0, 0, 1]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7840231646898475`*^9, 3.7840231789056344`*^9}, {
  3.784023228690468*^9, 3.784023268899765*^9}, {3.7840233076253567`*^9, 
  3.7840233164358416`*^9}, {3.784023430487112*^9, 3.7840235003145075`*^9}, {
  3.7840246031664953`*^9, 3.7840246094302673`*^9}, {3.784051000969184*^9, 
  3.784051029931151*^9}, {3.7913119603873787`*^9, 3.791311961043098*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"9c93432d-6323-4064-a14c-e19ec120a08f"],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<Combinatorica`\>\"", "]"}]], "Input",
 CellLabel->
  "In[111]:=",ExpressionUUID->"d678b6ab-d47c-42ee-b689-04a203f9f2f8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", " ", "Included"}], " ", "in", " ", "appendix", " ", "B", " ",
     "of", " ", "the", " ", "above"}], "-", 
   RowBox[{"mentioned", " ", "publication", " ", 
    RowBox[{"(", "v1", ")"}]}], " ", "-"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7810035153496237`*^9, 3.7810035205511184`*^9}, {
  3.784019667079918*^9, 3.7840196921837335`*^9}, {3.8323291541944685`*^9, 
  3.8323291553348923`*^9}},ExpressionUUID->"bd5b46da-cc6e-4b79-aa52-\
da3773fddf11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "Gnu", "]"}], ";", 
  RowBox[{
   RowBox[{"Gnu", "[", "nu_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{" ", 
        RowBox[{
         RowBox[{
         "Calculates", " ", "all", " ", "connected", " ", "diagrams", " ", 
          "contributing", " ", "to", " ", "the", " ", "one"}], "-", 
         RowBox[{
         "particle", " ", "Green", " ", "function", " ", "G", " ", "at", " ", 
          "the", " ", "nu"}], "-", 
         RowBox[{
         "th", " ", "order", " ", "of", " ", "the", " ", "perturbation", " ", 
          RowBox[{"theory", ".", " ", "It"}], " ", "prints", " ", "some", " ",
           "relevant", " ", "data", " ", "and", " ", "returns", " ", "the", 
          " ", "lexicographic", " ", "ranks", " ", "of", " ", "all", " ", 
          "the", " ", "2", "nu"}], "-", 
         RowBox[{"permutations", " ", "of", " ", 
          RowBox[{"(", 
           RowBox[{"1", ",", "2", ",", "...", ",", 
            RowBox[{"2", "nu"}]}]}]}]}], "}"}], " ", "describing", " ", "the",
        " ", "relevant", " ", "diagrams"}], ",", " ", 
      RowBox[{
      "along", " ", "with", " ", "the", " ", "corresponding", " ", "weights", 
       " ", "Lambda_", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"r", ",", "s"}], "}"}], "^", 
         RowBox[{"{", 
          RowBox[{"(", 
           RowBox[{"l", ";", "nu"}], ")"}], "}"}]}], ".", " ", "For"}], " ", 
       "the", " ", "reasons", " ", "specified", " ", "in", " ", "the", " ", 
       "paper", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"B", ".", " ", "Farid"}], ",", " ", 
         RowBox[{"Many", "-", 
          RowBox[{
          "body", " ", "perturbation", " ", "expansions", " ", "without", " ", 
           RowBox[{"diagrams", ".", " ", "I", ".", " ", "Normal"}], " ", 
           "states"}]}], ",", " ", 
         RowBox[{"appendix", " ", "B"}]}], ")"}]}], ",", " ", 
      RowBox[{
       RowBox[{"the", " ", "three", " ", "pairs", " ", 
        RowBox[{"(", 
         RowBox[{"r", ",", "s"}], ")"}]}], " ", "=", " ", 
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}]}], ",", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", ",", "2"}], ")"}], " ", "and", " ", 
       RowBox[{"(", 
        RowBox[{"1", ",", "3"}], ")"}], " ", 
       RowBox[{"suffice", "."}]}]}], " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "tx", ",", "G11", ",", "G12", ",", "G13", ",", "m11", ",", "m12", ",", 
       "m13", ",", "num", ",", "m", ",", "T"}], "}"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"tx", "[", "n_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ld", ",", "t"}], "}"}], ",", 
         RowBox[{
          RowBox[{"ld", "=", 
           RowBox[{"Last", "[", 
            RowBox[{"IntegerDigits", "[", "n", "]"}], "]"}]}], ";", 
          RowBox[{"t", "=", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"ld", "\[Equal]", "1"}], ",", "\"\<st\>\"", ",", 
             RowBox[{"ld", "\[Equal]", "2"}], ",", "\"\<nd\>\"", ",", 
             RowBox[{"ld", "\[Equal]", "3"}], ",", "\"\<rd\>\"", ",", 
             RowBox[{"ld", ">", "3"}], ",", "\"\<th\>\""}], "]"}]}], ";", 
          "t"}]}], "]"}]}], ";", 
      RowBox[{"G11", "=", 
       RowBox[{"ConnG", "[", 
        RowBox[{"1", ",", "1", ",", "nu"}], "]"}]}], ";", 
      RowBox[{"G12", "=", 
       RowBox[{"ConnG", "[", 
        RowBox[{"1", ",", "2", ",", "nu"}], "]"}]}], ";", 
      RowBox[{"m11", "=", 
       RowBox[{"Last", "[", "G11", "]"}]}], ";", 
      RowBox[{"m12", "=", 
       RowBox[{"Last", "[", "G12", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"nu", ">", "1"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G13", "=", 
           RowBox[{"ConnG", "[", 
            RowBox[{"1", ",", "3", ",", "nu"}], "]"}]}], ";", 
          RowBox[{"m13", "=", 
           RowBox[{"Last", "[", "G13", "]"}]}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{"m13", "=", "0"}], ")"}]}], "]"}], ";", 
      RowBox[{"m", "=", 
       RowBox[{"m11", "+", "m12", "+", "m13"}]}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "For", " ", "the", " ", "exact", " ", "values", " ", "of", " ", "m", 
         " ", "to", " ", "be", " ", "printed", " ", "below"}], ",", " ", 
        RowBox[{"consult", " ", 
         RowBox[{"e", ".", "g", ".", " ", "Eq", ".", " ", 
          RowBox[{"(", "3.34", ")"}]}], " ", "and", " ", "the", " ", "2", 
         "nd", " ", "column", " ", "from", " ", "left", " ", "of", " ", 
         "Table", " ", "I", " ", "of", " ", "the", " ", "paper", " ", "by", 
         " ", "Cvitanovi\[CAcute]", " ", "et", " ", 
         RowBox[{"al", ".", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Phys", ".", " ", "Rev", ".", " ", "D"}], " ", "18"}], 
            ",", " ", 
            RowBox[{"1939", " ", 
             RowBox[{"(", "1978", ")"}]}]}], ")"}], ".", " ", "In"}], " ", 
         "the", " ", "latter", " ", "publication"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"`order", "'"}], " ", "k", " ", "coincides", " ", "with", 
          " ", "our", " ", "2", "nu", " ", "so", " ", "that", " ", "for", " ",
           "nu"}], " ", "=", " ", "1"}], ",", " ", "2", ",", " ", "3", ",", 
        " ", 
        RowBox[{
        "...", " ", "the", " ", "output", " ", "value", " ", "of", " ", "m", 
         " ", "must", " ", "be", " ", "equal", " ", "to", " ", "respectively",
          " ", "2"}], ",", " ", "10", ",", " ", "74", ",", " ", 
        RowBox[{"...", " ", "."}]}], " ", "*)"}], 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<The total number m of the \>\"", ",", "nu", ",", 
        RowBox[{"tx", "[", "nu", "]"}], ",", 
        "\"\<-order diagrams contributing to G(a,b): \>\"", ",", "m"}], "]"}],
       ";", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<The total number m = \>\"", ",", " ", "m", ",", 
        "\"\< is the sum of m11: \>\"", ",", "m11", ",", "\"\<, m12: \>\"", 
        ",", "m12", ",", "\"\<, and m13: \>\"", ",", "m13"}], "]"}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G11", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", 
           RowBox[{"G11", "[", 
            RowBox[{"[", 
             RowBox[{"m11", "+", "j"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "m11"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"T", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"G12", "[", 
              RowBox[{"[", "j", "]"}], "]"}], ",", 
             RowBox[{"G12", "[", 
              RowBox[{"[", 
               RowBox[{"m12", "+", "j"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "m12"}], "}"}]}], "]"}]}], "]"}]}], 
      ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"nu", ">", "1"}], ",", 
        RowBox[{"(", 
         RowBox[{"T", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"T", ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"G13", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", 
                RowBox[{"G13", "[", 
                 RowBox[{"[", 
                  RowBox[{"m13", "+", "j"}], "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "m13"}], "}"}]}], "]"}]}], "]"}]}],
          ")"}]}], "]"}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Flatten", "[", "T", "]"}]}], ";", 
      RowBox[{"num", "=", 
       RowBox[{"{", 
        RowBox[{"m11", ",", "m12", ",", "m13", ",", "m"}], "}"}]}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"T", ",", "num"}], "]"}], "]"}]}], ";", "T"}]}], 
    "]"}]}]}]], "Input",
 CellLabel->
  "In[113]:=",ExpressionUUID->"618491f3-09e0-42cd-8e35-b06dc88e6904"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "ConnG", "]"}], ";", 
  RowBox[{
   RowBox[{"ConnG", "[", 
    RowBox[{"r_", ",", "s_", ",", "nu_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"First", " ", "determines", " ", "all", " ", "2", "nu"}], "-", 
       RowBox[{"permutations", " ", "of", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "...", ",", 
          RowBox[{"2", "nu"}]}], "}"}], " ", "corresponding", " ", "to", " ", 
        "all", " ", "connected", " ", "diagrams", " ", "contributing", " ", 
        "to", " ", 
        RowBox[{"G", "^", 
         RowBox[{"{", 
          RowBox[{"(", "nu", ")"}], "}"}]}], 
        RowBox[{"(", 
         RowBox[{"a", ",", "b"}], ")"}], " ", "on", " ", "being", " ", 
        "linked", " ", "to", " ", "the", " ", "external", " ", "vertices", 
        " ", "a", " ", "and", " ", "b", " ", "by", " ", "means", " ", "of", 
        " ", "G_", "0", 
        RowBox[{"(", 
         RowBox[{"a", ",", 
          RowBox[{"s", "^", "+"}]}], ")"}], " ", "and", " ", "G_", "0", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", ",", "b"}], ")"}], ".", " ", "The"}], " ", "integers", 
        " ", "r", " ", "and", " ", "s"}]}], ",", " ", 
      RowBox[{
      "which", " ", "may", " ", "or", " ", "may", " ", "not", " ", "be", " ", 
       "equal"}], ",", " ", 
      RowBox[{
       RowBox[{"must", " ", "be", " ", "elements", " ", "of", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "...", ",", 
           RowBox[{"2", "nu"}]}], "}"}], ".", " ", "All"}], " ", "the", " ", 
        "above", " ", "permutations", " ", "satisfy", " ", "P", 
        RowBox[{"(", "r", ")"}]}], " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"s", ".", " ", "Subsequently"}], " ", "subjects", " ", "the",
          " ", "relevant", " ", "components", " ", "of", " ", "these", " ", 
         "permutations", " ", "to", " ", "all", " ", "2", "nu"}], "-", 
        RowBox[{
        "permutations", " ", "appropriately", " ", "determined", " ", "by", 
         " ", "Perm", " ", 
         RowBox[{"(", 
          RowBox[{
          "which", " ", "crucially", " ", "relies", " ", "on", " ", 
           "RangeX"}], ")"}], " ", "and", " ", "selects", " ", "the", " ", 
         "representatives", " ", "of", " ", "the", " ", "disjoint", " ", 
         "classes", " ", "of", " ", "the", " ", "former", " ", "2", "nu"}], 
        "-", 
        RowBox[{
        "permutations", " ", "that", " ", "are", " ", "related", " ", "by", 
         " ", "the", " ", "latter", " ", "2", "nu"}], "-", 
        RowBox[{"permutations", ".", " ", "Generally"}]}]}], ",", " ", 
      RowBox[{"hereby", " ", "the", " ", "factor", " ", 
       RowBox[{"1", "/", 
        RowBox[{"nu", "!"}]}], " ", "in", " ", "the", " ", "relevant", " ", 
       "expression", " ", "for", " ", 
       RowBox[{"G", "^", 
        RowBox[{"{", 
         RowBox[{"(", "nu", ")"}], "}"}]}], 
       RowBox[{"(", 
        RowBox[{"a", ",", "b"}], ")"}], " ", "is", " ", "partially", " ", 
       "compensated"}], ",", " ", 
      RowBox[{
       RowBox[{
       "through", " ", "the", " ", "symmetry", " ", "factors", " ", "Lambda_", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"r", ",", "s"}], "}"}], "^", 
         RowBox[{"{", 
          RowBox[{"(", 
           RowBox[{"l", ";", "nu"}], ")"}], "}"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "below", " ", "collected", " ", "in", " ", "the", " ", "list", " ", 
           "W"}], ")"}], ".", " ", "The"}], " ", "last", " ", "element", " ", 
        "of", " ", "the", " ", "output", " ", "list", " ", "T", " ", "is", 
        " ", "the", " ", "number", " ", "m", " ", "of", " ", "independent", 
        " ", "diagrams"}], ";", " ", 
       RowBox[{
       "the", " ", "first", " ", "m", " ", "elements", " ", "are", " ", "the",
         " ", "lexicographic", " ", "ranks", " ", "of", " ", "the", " ", 
        "independent", " ", "permutations", " ", "of", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "...", ",", 
          RowBox[{"2", "nu"}]}], "}"}]}]}], ",", " ", 
      RowBox[{
      "and", " ", "the", " ", "following", " ", "m", " ", "elements", " ", 
       "the", " ", "relevant", " ", "symmetry", " ", "factors", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Lambda_", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"r", ",", "s"}], "}"}], "^", 
            RowBox[{"{", 
             RowBox[{"(", 
              RowBox[{"l", ";", "nu"}], ")"}], "}"}]}]}], " ", "|", " ", 
          "l"}], "}"}], ".", " ", "Thus"}]}], ",", " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", "j", "]"}], "]"}], " ", "and", " ", 
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{"m", "+", "j"}], "]"}], "]"}]}], ",", " ", 
      RowBox[{"with", " ", "j", " ", "in", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "...", ",", "m"}], "}"}]}], ",", " ", 
      RowBox[{
       RowBox[{"correspond", " ", "to", " ", "each", " ", 
        RowBox[{"other", ".", " ", "The"}], " ", "one", " ", "but", " ", 
        "last", " ", "element", " ", "of", " ", "T", " ", "is", " ", "equal", 
        " ", "to", " ", "the", " ", "number", " ", "of", " ", "connected", 
        " ", "nu"}], "-", "th", "-", 
       RowBox[{
       "order", " ", "diagrams", " ", "connected", " ", "to", " ", "G_", "0", 
        RowBox[{"(", 
         RowBox[{"a", ",", 
          RowBox[{"s", "^", "+"}]}], ")"}], " ", "and", " ", "G_", "0", 
        RowBox[{"(", 
         RowBox[{"r", ",", "b"}], ")"}], " ", "WITHOUT", " ", "symmetry", " ",
         "reduction"}]}], ",", " ", 
      RowBox[{
       RowBox[{"characterised", " ", "by", " ", "Lambda_", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"r", ",", "s"}], "}"}], "^", 
         RowBox[{"{", 
          RowBox[{"(", 
           RowBox[{"l", ";", "nu"}], ")"}], "}"}]}]}], " ", "=", " ", 
       RowBox[{"1", " ", "for", " ", "all", " ", 
        RowBox[{"l", "."}]}]}]}], " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "j", ",", "l", ",", "li", ",", "ls", ",", "k", ",", "n", ",", "rank", 
       ",", "U", ",", "P", ",", "gr", ",", "QX", ",", "Q", ",", "T", ",", 
       "W"}], "}"}], ",", 
     RowBox[{
      RowBox[{"U", "=", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", "nu"}]}], "]"}]}], ";", 
      RowBox[{"k", "=", "0"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{"(*", "l", "*)"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "=", 
          RowBox[{
           RowBox[{"Permutations", "[", "U", "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ";", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", "r", "]"}], "]"}], "\[Equal]", "s"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gr", "=", 
              RowBox[{"GraphG", "[", 
               RowBox[{"P", ",", "r", ",", "s"}], "]"}]}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"ConnectedQ", "[", 
                RowBox[{"gr", ",", "Weak"}], "]"}], ",", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "=", 
                  RowBox[{"k", "+", "1"}]}], ";", 
                 RowBox[{
                  RowBox[{"rank", "[", "k", "]"}], "=", 
                  RowBox[{
                   RowBox[{"RankPermutation", "[", "P", "]"}], "+", "1"}]}]}],
                 ")"}]}], "]"}]}], ")"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "nu"}], ")"}], "!"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"rank", "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"W", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"m", "=", "k"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{"(*", "j", "*)"}], "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "\[LessEqual]", " ", "m"}], ",", 
           RowBox[{"P", "=", 
            RowBox[{
             RowBox[{"Permutations", "[", "U", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"T", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}], ";", " ", 
         RowBox[{"Do", "[", 
          RowBox[{"(*", "l", "*)"}], " ", 
          RowBox[{
           RowBox[{"Do", "[", 
            RowBox[{"(*", "li", "*)"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"QX", "=", 
               RowBox[{"Perm", "[", 
                RowBox[{"P", ",", "l", ",", "li", ",", "r", ",", "s"}], 
                "]"}]}], ";", 
              RowBox[{"Q", "=", 
               RowBox[{"QX", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";", 
              RowBox[{"If", "[", " ", 
               RowBox[{
                RowBox[{"QX", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"(", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"Q", "\[NotEqual]", "P"}], ",", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", "=", 
                    RowBox[{
                    RowBox[{"RankPermutation", "[", "Q", "]"}], "+", "1"}]}], 
                    ";", 
                    RowBox[{"Do", "[", 
                    RowBox[{"(*", "i", "*)"}], " ", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i", "\[LessEqual]", "  ", "m"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"T", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "n"}], " ", 
                    ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"T", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"T", ",", "i"}], "]"}]}], ";", 
                    RowBox[{"W", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"W", ",", "m"}], "]"}]}], ";", 
                    RowBox[{"m", "=", 
                    RowBox[{"m", "-", "1"}]}], ";", 
                    RowBox[{
                    RowBox[{"W", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{"W", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "+", "1"}]}], ";", 
                    RowBox[{"Break", "[", "]"}]}], ")"}]}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}], 
                    ")"}]}], "]"}], ")"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"li", ",", "0", ",", 
               RowBox[{
                RowBox[{"2", "^", "nu"}], "-", "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", 
             RowBox[{"nu", "!"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"T", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"T", ",", 
           RowBox[{"W", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"T", ",", "k"}], "]"}]}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"T", ",", "m"}], "]"}]}], ";", "T"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7814699154520063`*^9, 3.781470021364911*^9}, {
   3.7814701099850163`*^9, 3.781470236339437*^9}, {3.781570901822338*^9, 
   3.7815709452027483`*^9}, {3.781619132819806*^9, 3.781619136490837*^9}, {
   3.781619175372312*^9, 3.78161917974629*^9}, {3.7816192778637857`*^9, 
   3.7816193029835124`*^9}, {3.78163541248287*^9, 3.781635438523116*^9}, {
   3.781636195264353*^9, 3.781636199841399*^9}, {3.781644308331359*^9, 
   3.781644318188382*^9}, {3.781644570141219*^9, 3.7816446235348387`*^9}, {
   3.7816446908789525`*^9, 3.7816447013134255`*^9}, {3.7816447689072294`*^9, 
   3.781644845349805*^9}, {3.7816448922759953`*^9, 3.7816449477077312`*^9}, {
   3.781644993100792*^9, 3.7816450691766386`*^9}, {3.7816451253208437`*^9, 
   3.7816451290539894`*^9}, {3.7817049506761737`*^9, 
   3.7817050013673677`*^9}, {3.7817050383117676`*^9, 3.781705051636773*^9}, {
   3.7817051530823154`*^9, 3.781705194462796*^9}, {3.7817052664620953`*^9, 
   3.7817053009533405`*^9}, {3.781706009424531*^9, 3.7817060808496957`*^9}, {
   3.78170614842439*^9, 3.7817061850843353`*^9}, {3.7817111220663757`*^9, 
   3.781711127606222*^9}, 3.781711363766103*^9, {3.7817129851447134`*^9, 
   3.7817130128943596`*^9}, {3.781713100004588*^9, 3.781713105394668*^9}, {
   3.781718502562611*^9, 3.7817185629126997`*^9}, {3.78172730198794*^9, 
   3.7817273427978706`*^9}, 3.781727388417371*^9, {3.7817274713074183`*^9, 
   3.7817274732375607`*^9}, {3.7817276178576097`*^9, 
   3.7817276186325173`*^9}, {3.7817276507071285`*^9, 
   3.7817276985874443`*^9}, {3.781727778398013*^9, 3.78172779850714*^9}, {
   3.7817303347281685`*^9, 3.781730355801196*^9}, {3.781730410335227*^9, 
   3.7817304156308813`*^9}, {3.7817304803656282`*^9, 3.781730550833378*^9}, {
   3.781731034221057*^9, 3.7817310425621977`*^9}, {3.7817312895797358`*^9, 
   3.781731295140926*^9}, {3.781731913168599*^9, 3.781731963797271*^9}, 
   3.781732094891362*^9, {3.7817324654619637`*^9, 3.781732510498227*^9}, {
   3.781732551832219*^9, 3.7817325923695126`*^9}, {3.7817326717727165`*^9, 
   3.781732688331315*^9}, {3.7817327251663857`*^9, 3.781732821379105*^9}, {
   3.781732896939427*^9, 3.7817329334002104`*^9}, {3.78178033320719*^9, 
   3.781780338112729*^9}, 3.7817805007927485`*^9, {3.781785424932186*^9, 
   3.7817854272285347`*^9}, {3.781785468625039*^9, 3.7817855321166873`*^9}, {
   3.7817856572278404`*^9, 3.781785680706651*^9}, {3.781785732444502*^9, 
   3.7817857461287713`*^9}, {3.7817858614297023`*^9, 3.781785866928407*^9}, {
   3.7817859719819336`*^9, 3.781785993195573*^9}, {3.7818239975274754`*^9, 
   3.7818240022451353`*^9}, {3.7818241104544106`*^9, 
   3.7818241529131107`*^9}, {3.7818511807630153`*^9, 3.781851182997282*^9}, {
   3.7818512172856627`*^9, 3.781851235703248*^9}, {3.7818513528943396`*^9, 
   3.7818513651570773`*^9}, {3.7818514851760683`*^9, 3.781851486753491*^9}, {
   3.781851522229501*^9, 3.7818515296659737`*^9}, {3.781851621971583*^9, 
   3.781851679911053*^9}, {3.7818517124972105`*^9, 3.7818517935562816`*^9}, {
   3.781893388810936*^9, 3.781893390294977*^9}, {3.781893462794778*^9, 
   3.7818934788534436`*^9}, {3.781893546874086*^9, 3.7818935537943583`*^9}, {
   3.7819280087748346`*^9, 3.7819280146175733`*^9}, {3.7819280981131353`*^9, 
   3.7819281232322493`*^9}, {3.781928197653451*^9, 3.7819282320671873`*^9}, {
   3.781931781180982*^9, 3.7819318166570425`*^9}, {3.781931873659218*^9, 
   3.7819319345979943`*^9}, {3.781931980649658*^9, 3.781932056522359*^9}, {
   3.7819395373872714`*^9, 3.7819395460977716`*^9}, {3.781968910453824*^9, 
   3.781968911203437*^9}, {3.7819694815751634`*^9, 3.7819694850896206`*^9}, {
   3.781969544981823*^9, 3.781969549043995*^9}, {3.7822299460268*^9, 
   3.7822299780308037`*^9}, 3.78257994088699*^9, {3.7838874818648877`*^9, 
   3.783887482490198*^9}, {3.7838876614633656`*^9, 3.783887663900709*^9}, {
   3.7838877446938267`*^9, 3.7838877464121757`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"daeaa645-6458-4682-adcc-87b4eaaa5d9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "GraphG", "]"}], ";", 
  RowBox[{
   RowBox[{"GraphG", "[", 
    RowBox[{"P_", ",", "r_", ",", "s_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{" ", 
          RowBox[{
          "Returns", " ", "the", " ", "graph", " ", "corresponding", " ", 
           "to", " ", "the", " ", "contribution", " ", "to", " ", 
           RowBox[{"G", "^", 
            RowBox[{"{", 
             RowBox[{"(", "nu"}]}]}]}], "}"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"a", ",", "b"}], ")"}], " ", "described", " ", "by", " ", 
        "the", " ", "2", "nu"}], "-", 
       RowBox[{"permutations", " ", "P", " ", "of", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "...", ",", 
          RowBox[{"2", "nu"}]}], "}"}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"satisfying", " ", "P", 
        RowBox[{"(", "r", ")"}]}], " ", "=", " ", 
       RowBox[{
        RowBox[{"s", ".", " ", "The"}], " ", "integers", " ", "r", " ", "and",
         " ", "s", " ", "correspond", " ", "to", " ", "the", " ", "vertices", 
        " ", "in", " ", "G_", "0", 
        RowBox[{"(", 
         RowBox[{"a", ",", 
          RowBox[{"s", "^", "+"}]}], ")"}], " ", "and", " ", "G_", "0", 
        RowBox[{"(", 
         RowBox[{"r", ",", "b"}], ")"}]}]}], ",", " ", 
      RowBox[{
      "the", " ", "latter", " ", "connecting", " ", "the", " ", "graph", " ", 
       "with", " ", "the", " ", "external", " ", "vertices", " ", "a", " ", 
       "and", " ", 
       RowBox[{"b", "."}]}]}], " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "Q", ",", "gr", ",", "ex"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Q", " ", "=", " ", 
       RowBox[{"ToCycles", "[", "P", "]"}]}], ";", 
      RowBox[{"gr", "=", 
       RowBox[{"GraphGX", "[", "P", "]"}]}], ";", " ", 
      RowBox[{"ex", "=", 
       RowBox[{"{", 
        RowBox[{"s", ",", "r"}], "}"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{"(*", "j", "*)"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"T", "=", 
          RowBox[{"Table", "[", 
           RowBox[{"(*", "i", "*)"}], " ", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"Q", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "i"}], "]"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"Q", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
         ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"T", ",", "r"}], "]"}], "&&", " ", 
            RowBox[{"MemberQ", "[", 
             RowBox[{"T", ",", "s"}], "]"}]}], ",", 
           RowBox[{"gr", "=", 
            RowBox[{"DeleteEdge", "[", 
             RowBox[{"gr", ",", "ex"}], "]"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", " ", 
          RowBox[{"Length", "[", "Q", "]"}]}], "}"}]}], "]"}], ";", "gr"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.781571716434653*^9, 3.781571722714814*^9}, {
  3.781619472629754*^9, 3.78161947715994*^9}, {3.781621898589242*^9, 
  3.7816219039473467`*^9}, {3.7816338722073784`*^9, 3.7816338795185194`*^9}, {
  3.7816346227653317`*^9, 3.78163462837339*^9}, {3.7816361313731527`*^9, 
  3.7816361408865433`*^9}, {3.781643320901109*^9, 3.781643397870576*^9}, {
  3.7816434336440244`*^9, 3.781643450869625*^9}, {3.7816434833154526`*^9, 
  3.781643572503731*^9}, {3.7816438822745156`*^9, 3.781644024632588*^9}, {
  3.781785177881016*^9, 3.781785182114744*^9}, {3.7818928698643737`*^9, 
  3.7818928745262*^9}, {3.781892991748246*^9, 3.781892995435213*^9}, {
  3.7819277354798393`*^9, 3.7819277913107796`*^9}, {3.7819312851762934`*^9, 
  3.7819312924865265`*^9}, {3.7819688926767826`*^9, 3.781968893707183*^9}, {
  3.783887874429157*^9, 3.7838878749449444`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"12f76513-2da0-4e94-a8fc-0694d8515aa7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "GraphGX", "]"}], ";", 
  RowBox[{
   RowBox[{"GraphGX", "[", "P_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "Returns", " ", "the", " ", "graph", " ", "corresponding", " ", "to", 
        " ", "the", " ", "one"}], "-", 
       RowBox[{
       "particle", " ", "Green", " ", "function", " ", "associated", " ", 
        "with", " ", "the", " ", "2", "nu"}], "-", 
       RowBox[{"permutation", " ", "P", " ", "of", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "...", ",", 
           RowBox[{"2", "nu"}]}], "}"}], ".", " ", "Includes"}], " ", "the", 
        " ", "directed", " ", "edge", " ", 
        RowBox[{"{", 
         RowBox[{"s", ",", "r"}], "}"}], " ", 
        RowBox[{"(", 
         RowBox[{"from", " ", "s", " ", "to", " ", "r"}], ")"}], " ", 
        "representing", " ", "the", " ", "G_", "0", 
        RowBox[{"(", 
         RowBox[{"r", ",", 
          RowBox[{"s", "^", "+"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
         "note", " ", "the", " ", "change", " ", "in", " ", "the", " ", 
          "positions", " ", "of", " ", "s", " ", "and", " ", "r"}], ")"}], 
        " ", "that", " ", "is", " ", "to", " ", "be", " ", "identified", " ", 
        "with", " ", "1", " ", "in", " ", "the", " ", "case", " ", "of", " ", 
        "r", " ", "and", " ", "s", " ", "belonging", " ", "to", " ", "the", 
        " ", "same", " ", "cycle", " ", "of", " ", 
        RowBox[{"P", ".", " ", "This"}], " ", "task", " ", "is", " ", 
        "carried", " ", "out", " ", "by", " ", 
        RowBox[{"GraphG", ".", " ", "Note"}], " ", "that", " ", "P", " ", 
        "is", " ", "to", " ", "satisfy", " ", "P", 
        RowBox[{"(", "r", ")"}]}]}], " ", "=", " ", 
      RowBox[{"s", "."}]}], " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tnu", ",", "i", ",", "j", ",", "Q", ",", "gr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"tnu", "=", 
       RowBox[{"Length", "[", "P", "]"}]}], " ", 
      RowBox[{"(*", 
       RowBox[{"=", 
        RowBox[{"2", "nu"}]}], "*)"}], ";", 
      RowBox[{"Q", " ", "=", " ", 
       RowBox[{"ToCycles", "[", "P", "]"}]}], ";", 
      RowBox[{"gr", "=", 
       RowBox[{"MakeGraph", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"1", ",", "tnu"}], "]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"#2", ",", "2"}], "]"}], "\[Equal]", "0"}], "&&", " ", 
            RowBox[{
             RowBox[{"#2", " ", "-", "1"}], " ", "==", " ", "#1"}]}], ")"}], 
          "&"}]}], "]"}]}], ";", "  ", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"T", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Q", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "i"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"Q", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "i"}], "]"}], "]"}], "]"}], "]"}]}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"Q", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
         ";", 
         RowBox[{"gr", "=", 
          RowBox[{"AddEdges", "[", 
           RowBox[{"gr", ",", "T"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", " ", 
          RowBox[{"Length", "[", "Q", "]"}]}], "}"}]}], "]"}], ";", "gr"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.781268955643773*^9, 3.781268970780842*^9}, 
   3.781269031578904*^9, {3.7812690874566765`*^9, 3.781269117449207*^9}, {
   3.781273646831411*^9, 3.781273647534374*^9}, {3.7812754731660447`*^9, 
   3.7812754901303988`*^9}, {3.7812758216617904`*^9, 3.781275834268205*^9}, {
   3.781275911891381*^9, 3.7812759423526087`*^9}, {3.7812759896226864`*^9, 
   3.781276020914856*^9}, {3.7813409290222406`*^9, 3.781340929537733*^9}, {
   3.781636122640853*^9, 3.781636126718351*^9}, {3.7816363784711924`*^9, 
   3.7816365448073673`*^9}, {3.7816365805485992`*^9, 3.781636617274319*^9}, {
   3.781642960144249*^9, 3.781643005727311*^9}, {3.781643038610531*^9, 
   3.7816430425003633`*^9}, {3.781643109406003*^9, 3.7816431280578585`*^9}, {
   3.7816431587542734`*^9, 3.78164316184728*^9}, 3.781643227813056*^9, {
   3.7816437646931734`*^9, 3.7816437876256766`*^9}, {3.7817850861787615`*^9, 
   3.7817850865380597`*^9}, 3.7817851252687674`*^9, 3.7818928222812543`*^9, {
   3.781927603917103*^9, 3.7819276575455685`*^9}, {3.7819277088458514`*^9, 
   3.7819277123765154`*^9}, {3.781931202570553*^9, 3.781931206272461*^9}, {
   3.781968869119792*^9, 3.781968870056797*^9}, {3.781969172772889*^9, 
   3.7819691744280496`*^9}, {3.7819692802782073`*^9, 3.781969281012433*^9}, {
   3.7835297477365623`*^9, 3.7835297509858165`*^9}, {3.7838953437282333`*^9, 
   3.783895344197199*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"1fce2983-f1f5-46d0-bbd1-76504af12785"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "Perm", "]"}], ";", 
  RowBox[{
   RowBox[{"Perm", "[", 
    RowBox[{"Pin_", ",", "l_", ",", "li_", ",", "r_", ",", "s_"}], "]"}], ":=",
    " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"Returns", " ", "Pout"}], ",", " ", 
      RowBox[{
       RowBox[{"the", " ", "2", "nu"}], "-", 
       RowBox[{"permutation", " ", "of", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "...", ",", 
          RowBox[{"2", "nu"}]}], "}"}], " ", "deduced", " ", "from", " ", 
        "Pin", " ", "by", " ", "subjecting", " ", "nu", " ", "entries", " ", 
        "of", " ", "this", " ", "to", " ", "a", " ", "nu"}], "-", 
       RowBox[{
       "permutation", " ", "specified", " ", "by", " ", "the", " ", "inputs", 
        " ", "l", " ", "and", " ", "li", " ", 
        RowBox[{"(", 
         RowBox[{"with", " ", "l", " ", "in", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "...", ",", 
            RowBox[{"nu", "!"}]}], "}"}], " ", "and", " ", "li", " ", "in", 
          " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", " ", "...", ",", " ", 
            RowBox[{
             RowBox[{"2", "^", "nu"}], " ", "-", "1"}]}], "}"}]}], ")"}]}]}], 
      ",", " ", 
      RowBox[{
       RowBox[{
       "and", " ", "the", " ", "remaining", " ", "nu", " ", "entries", " ", 
        "to", " ", "the", " ", "nu"}], "-", 
       RowBox[{
       "permutation", " ", "attendant", " ", "to", " ", "the", " ", "former", 
        " ", 
        RowBox[{"permutation", ".", " ", "Variation"}], " ", "of", " ", "li", 
        " ", "over", " ", "the", " ", "entire", " ", "relevant", " ", "set", 
        " ", "is", " ", "necessary", " ", "on", " ", "account", " ", "of", 
        " ", "the", " ", "algorithmic", " ", "design", " ", "of", " ", 
        RowBox[{"ConnG", ".", " ", "It"}], " ", "also", " ", "returns", " ", 
        "a", " ", "flag"}]}], ",", " ", 
      RowBox[{
       RowBox[{
       "which", " ", "is", " ", "False", " ", "if", " ", "the", " ", 
        "diagram", " ", "represented", " ", "by", " ", "Pout", " ", "amounts",
         " ", "to", " ", "a", " ", "non"}], "-", 
       RowBox[{
       "topological", " ", "transformation", " ", "of", " ", "the", " ", 
        "diagram", " ", "represented", " ", "by", " ", "Pin", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
            "even", " ", "in", " ", "the", " ", "case", " ", "of", " ", 
             "flag"}], " ", "=", " ", "False"}], ",", " ", 
           RowBox[{
            RowBox[{"Pout", " ", "satisfies", " ", "P", 
             RowBox[{"(", "r", ")"}]}], " ", "=", " ", "s"}]}], ")"}], 
         "."}]}]}]}], " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "nu", ",", "i", ",", "j", ",", "k", ",", "A", ",", "T", ",", "flag", 
       ",", "Pout"}], "}"}], ",", 
     RowBox[{
      RowBox[{"nu", "=", 
       RowBox[{
        RowBox[{"Length", "[", "Pin", "]"}], "/", "2"}]}], ";", 
      RowBox[{"A", "=", 
       RowBox[{"ToCycles", "[", "Pin", "]"}]}], ";", 
      RowBox[{"Q", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Permutations", "[", 
          RowBox[{"RangeX", "[", 
           RowBox[{"li", ",", "nu"}], "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "]"}]}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Q", "[", 
            RowBox[{"[", 
             RowBox[{"A", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "i"}], "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"A", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "}"}]}], " ", "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"Pout", "=", 
       RowBox[{"FromCycles", "[", "T", "]"}]}], ";", 
      RowBox[{"flag", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Q", "[", 
            RowBox[{"[", "r", "]"}], "]"}], "\[NotEqual]", " ", "r"}], " ", "||",
           " ", 
          RowBox[{
           RowBox[{"Q", "[", 
            RowBox[{"[", "s", "]"}], "]"}], "\[NotEqual]", " ", "s"}]}], ",", 
         "False", ",", "True"}], "]"}]}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"{", 
        RowBox[{"Pout", ",", "flag"}], "}"}]}], ";", "T"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.781709780047243*^9, 3.78170978408722*^9}, {
   3.781709913117025*^9, 3.7817099165473905`*^9}, {3.7817110289771695`*^9, 
   3.781711040586528*^9}, {3.781711075496379*^9, 3.7817110848061895`*^9}, {
   3.7817173338245096`*^9, 3.7817173517117043`*^9}, {3.781718131961073*^9, 
   3.7817181978981514`*^9}, {3.7817182893297434`*^9, 3.781718289751955*^9}, {
   3.781718345457089*^9, 3.7817184335609384`*^9}, {3.781719636254879*^9, 
   3.781719639550992*^9}, {3.7817197264676323`*^9, 3.781719773956444*^9}, {
   3.781719818087064*^9, 3.781719839972555*^9}, {3.7817198873047423`*^9, 
   3.781719906784902*^9}, {3.781720147300027*^9, 3.781720154095685*^9}, {
   3.7817202128783307`*^9, 3.781720234576744*^9}, {3.781720299108857*^9, 
   3.7817204318433027`*^9}, {3.781722009762452*^9, 3.7817220585478134`*^9}, {
   3.7817221396510115`*^9, 3.7817221813911796`*^9}, 3.7817222205854445`*^9, {
   3.781728173796797*^9, 3.781728213727044*^9}, {3.781728259546861*^9, 
   3.781728293766932*^9}, {3.781777123729312*^9, 3.781777346274906*^9}, {
   3.781777402496375*^9, 3.7817774306300173`*^9}, {3.781780461380636*^9, 
   3.781780464723132*^9}, {3.7817808294270935`*^9, 3.781780996013223*^9}, {
   3.7818238206629076`*^9, 3.7818238265212574`*^9}, {3.7818238942080665`*^9, 
   3.7818238948329334`*^9}, 3.781893271760406*^9, {3.781927821912623*^9, 
   3.781927829551448*^9}, {3.7819314084880905`*^9, 3.781931452617941*^9}, {
   3.7819688977846675`*^9, 3.781968898425156*^9}, 3.7825799973893766`*^9, 
   3.782580029804326*^9, {3.7838880422646227`*^9, 3.7838880428738503`*^9}, {
   3.784023115763852*^9, 3.7840231169510984`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"e58c7145-a971-4159-9e75-332f86054c14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "RangeX", "]"}], ";", 
  RowBox[{
   RowBox[{"RangeX", "[", 
    RowBox[{"li_", ",", "nu_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "Returns", " ", "a", " ", "permutation", " ", "of", " ", "nu", " ", 
       "pairs"}], ",", " ", 
      RowBox[{
      "each", " ", "of", " ", "which", " ", "is", " ", "of", " ", "the", " ", 
       "form", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "j"}], "-", "1"}], ",", 
         RowBox[{"2", "j"}]}], ")"}], " ", "or", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "j"}], ",", 
         RowBox[{
          RowBox[{"2", "j"}], "-", "1"}]}], ")"}]}], ",", " ", 
      RowBox[{
       RowBox[{
       "depending", " ", "on", " ", "the", " ", "value", " ", "of", " ", 
        RowBox[{"li", ".", " ", "The"}], " ", "integer", " ", "li", " ", 
        "belongs", " ", "to", " ", "the", " ", "set", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "...", ",", 
           RowBox[{
            RowBox[{"2", "^", "nu"}], "-", "1"}]}], "}"}], ".", " ", "All"}], 
        " ", "pairs", " ", "are", " ", "of", " ", "the", " ", "form", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "j"}], "-", "1"}], ",", 
          RowBox[{"2", "j"}]}], ")"}], " ", "in", " ", "the", " ", "specific",
         " ", "case", " ", "of", " ", "li"}], "=", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"and", " ", "of", " ", "the", " ", "form", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "j"}], ",", 
          RowBox[{
           RowBox[{"2", "j"}], "-", "1"}]}], ")"}], " ", "in", " ", "the", 
        " ", "specific", " ", "case", " ", "of", " ", "li"}], "=", 
       RowBox[{
        RowBox[{"2", "^", "nu"}], "-", "1."}]}]}], " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j", ",", "k", ",", "A", ",", "R"}], "}"}], ",", 
     RowBox[{
      RowBox[{"A", "=", 
       RowBox[{
        RowBox[{"IntegerDigits", "[", 
         RowBox[{"li", ",", "2"}], "]"}], "+", "1"}]}], ";", 
      RowBox[{"k", "=", 
       RowBox[{"Length", "[", "A", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k", "<", "nu"}], ",", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"A", "=", 
           RowBox[{"Prepend", "[", 
            RowBox[{"A", ",", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"k", "+", "1"}], ",", "nu"}], "}"}]}], "]"}]}], "]"}], 
      ";", 
      RowBox[{"R", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Permutations", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "j"}], "-", "1"}], ",", 
             RowBox[{"2", "j"}]}], "}"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"A", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "nu"}], "}"}]}], "]"}]}], ";", "R"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.781053289732876*^9, 3.781053305634042*^9}, 
   3.7810535433749714`*^9, {3.781189927431327*^9, 3.781189928900085*^9}, {
   3.7811900274549613`*^9, 3.7811900295016336`*^9}, {3.781193541292077*^9, 
   3.7811935581787167`*^9}, {3.7811936423619795`*^9, 
   3.7811936505169754`*^9}, {3.781260331880352*^9, 3.7812603359571743`*^9}, {
   3.781340940723216*^9, 3.7813409412693434`*^9}, {3.781350841977687*^9, 
   3.781350852303362*^9}, {3.781350893465665*^9, 3.7813509076652656`*^9}, {
   3.781644475726106*^9, 3.7816445022972164`*^9}, {3.7817108228065767`*^9, 
   3.781710937886173*^9}, 3.781710972116396*^9, {3.7819279219046917`*^9, 
   3.78192795524057*^9}, {3.781931598052245*^9, 3.7819316708791885`*^9}, {
   3.781931742877881*^9, 3.7819317497046695`*^9}, {3.7819689058605623`*^9, 
   3.781968906626015*^9}, {3.781969851488387*^9, 3.781970058619465*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"2f3d8406-b95f-458c-94ac-f21789015e49"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   StyleBox["New",
    FontColor->RGBColor[1, 0, 0]], ":", " ", 
   RowBox[{"Added", " ", "to", " ", "v2"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8323227648588405`*^9, 3.8323227769640713`*^9}, {
  3.8323278430359373`*^9, 3.832327844785986*^9}, {3.832328130778388*^9, 
  3.8323281332778015`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"39a42db4-630a-415d-a1ca-207aff2e2f5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FindsGS", "[", 
    RowBox[{"j_", ",", "T_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"For", " ", "the", " ", "j"}], "-", 
        RowBox[{"th", " ", "diagram", " ", 
         RowBox[{"(", 
          RowBox[{
          "described", " ", "in", " ", "terms", " ", "of", " ", "an", " ", 
           "element", " ", "of", " ", "S_", 
           RowBox[{"{", 
            RowBox[{"2", "nu"}], "}"}]}], ")"}], " ", "in", " ", "one", " ", 
         "of", " ", "the", " ", "sets", " ", "GF"}]}], " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Gnu", "[", "n", "]"}], " ", "or", " ", "Sigma"}], " ", "=", 
        " ", 
        RowBox[{"Snu", "[", "nu", "]"}]}]}], ",", " ", 
      RowBox[{
      "returns", " ", "the", " ", "value", " ", "of", " ", "s", " ", "in", 
       " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", ",", "s"}], ")"}], ".", " ", "By"}], " ", 
       "construction"}], ",", " ", 
      RowBox[{"r", "=", "1."}]}], " ", "*)"}], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"m", ",", "m11", ",", "m12", ",", "m13", ",", "s"}], "}"}], ",", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{"Last", "[", "T", "]"}]}], ";", 
      RowBox[{"m11", "=", 
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "1"}], "]"}], "]"}]}], ";", 
      RowBox[{"m12", "=", 
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "2"}], "]"}], "]"}]}], ";", 
      RowBox[{"m13", "=", 
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "3"}], "]"}], "]"}]}], ";", 
      RowBox[{"s", "=", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"j", "\[GreaterEqual]", " ", "1"}], "&&", " ", 
           RowBox[{"j", "\[LessEqual]", " ", "m11"}]}], ")"}], ",", "1", ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"j", ">", "m11"}], "&&", " ", 
           RowBox[{"j", "\[LessEqual]", " ", 
            RowBox[{"m11", "+", "m12"}]}]}], ")"}], ",", "2", ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"j", ">", " ", 
            RowBox[{"m11", "+", "m12"}]}], "&&", " ", 
           RowBox[{"j", "\[LessEqual]", " ", 
            RowBox[{"m11", "+", "m12", "+", "m13"}]}]}], ")"}], ",", "3"}], 
        "]"}]}], ";", "s"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.832327820910186*^9, {3.8323278702799587`*^9, 3.832327880433811*^9}, {
   3.8323279164848*^9, 3.832327990624013*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"a953f90b-8ca6-4353-975e-f0dbc7a02226"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"End", " ", "of", " ", 
   RowBox[{
    StyleBox["New",
     FontColor->RGBColor[1, 0, 0]], ":", " ", 
    RowBox[{"Added", " ", "to", " ", "v2"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8323227813375826`*^9, 3.832322790742049*^9}, {
  3.832327824487917*^9, 3.8323278506591454`*^9}, {3.832328153069539*^9, 
  3.8323281542099013`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"c55bb32b-a00a-4565-993c-e66cca86a336"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox["Test",
   FontColor->RGBColor[0, 0.67, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.784020754695887*^9, 3.78402076010043*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"63407439-7f2c-4ccf-9765-49933e9c1744"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "nu", ",", "GF", ",", "j", ",", "k", ",", "sym", ",", "p", ",", "gr"}], 
   "]"}], ";", 
  RowBox[{"nu", "=", "3"}], ";", 
  RowBox[{"GF", "=", 
   RowBox[{"Gnu", "[", "nu", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.784020762412863*^9, 3.784020769098712*^9}, {
   3.784021104394457*^9, 3.784021108409619*^9}, {3.7840211573045216`*^9, 
   3.7840211714416065`*^9}, {3.784021201574768*^9, 3.7840212346144934`*^9}, {
   3.7840217518991137`*^9, 3.7840217531325808`*^9}, {3.784021866872072*^9, 
   3.7840218733855453`*^9}, {3.7840220596698713`*^9, 3.7840220603727865`*^9}, 
   3.78402222588113*^9},
 CellLabel->
  "In[123]:=",ExpressionUUID->"1359264c-c063-4dac-9ded-74fcfc4a10ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"j", "=", "1"}], " ", 
  RowBox[{"(*", 
   RowBox[{"j", "-", 
    RowBox[{"th", " ", "diagram", " ", "for", " ", "the", " ", "one"}], "-", 
    RowBox[{"particle", " ", "Green", " ", "function"}]}], "*)"}], ";", 
  RowBox[{"k", "=", 
   RowBox[{"GF", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"2", "j"}], "-", "1"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7840217376674523`*^9, 3.784021747383926*^9}, {
  3.7840219507583294`*^9, 3.784021985093649*^9}, {3.784022040205696*^9, 
  3.784022043580036*^9}, {3.7840221239210043`*^9, 3.7840221334654317`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"71723ff8-da87-45f6-94cc-293371fa2af5"],

Cell[BoxData[
 RowBox[{"sym", "=", 
  RowBox[{"GF", "[", 
   RowBox[{"[", 
    RowBox[{"2", "j"}], "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Symmetry", " ", "factor"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.784022048220065*^9, 3.7840221115330076`*^9}, 
   3.784022229957953*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"4ba71c19-cd85-4906-8adc-e92730bf2799"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"For", " ", 
   StyleBox["visualisation",
    FontColor->RGBColor[0, 0.67, 0]]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7840202884773445`*^9, 3.7840203036453085`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"eba3a56a-cf04-476a-8ba1-719290dbc74c"],

Cell[BoxData[
 RowBox[{"p", "=", " ", 
  RowBox[{
   RowBox[{"Permutations", "[", 
    RowBox[{"Range", "[", 
     RowBox[{"1", ",", 
      RowBox[{"2", "nu"}]}], "]"}], "]"}], "[", 
   RowBox[{"[", "k", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7840208788075447`*^9, 3.7840208797290087`*^9}, {
  3.7840211150638742`*^9, 3.784021122640544*^9}, {3.784021161662241*^9, 
  3.7840211650676947`*^9}, {3.784021506737376*^9, 3.7840216164933443`*^9}, {
  3.7840217093463497`*^9, 3.7840217119394894`*^9}, {3.784021763364499*^9, 
  3.7840217658482976`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"f77ec6b2-ceed-46ae-afa0-95fd25909e60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "=", "1"}], ";", 
  RowBox[{"s", "=", 
   RowBox[{"FindsGS", "[", 
    RowBox[{"j", ",", "GF"}], "]"}]}], ";", " ", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<r, s: \>\"", ",", "r", ",", "\"\<, \>\"", ",", "s"}], "]"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    StyleBox["New",
     FontColor->RGBColor[1, 0, 0]], ":", " ", 
    RowBox[{"Added", " ", "to", " ", "v2"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.832328450707344*^9, 3.832328465235182*^9}, {
  3.8323286075921555`*^9, 
  3.8323286095442266`*^9}},ExpressionUUID->"0c3234e9-361c-4ab5-8575-\
d8842bc261ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gr", "=", 
   RowBox[{"GraphG", "[", 
    RowBox[{"p", ",", "r", ",", "s"}], "]"}]}], ";", 
  RowBox[{"ShowGraph", "[", 
   RowBox[{"gr", " ", ",", 
    RowBox[{"VertexNumber", "\[Rule]", "True"}], ",", 
    RowBox[{"VertexStyle", "\[Rule]", "Red"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7812657739400573`*^9, 3.7812658215068808`*^9}, {
   3.781266777927204*^9, 3.7812668089514956`*^9}, {3.7812668541279273`*^9, 
   3.781266880090889*^9}, {3.7812671108955*^9, 3.7812671182691383`*^9}, {
   3.7812672163084106`*^9, 3.781267236100649*^9}, {3.781267348448374*^9, 
   3.7812673652412524`*^9}, {3.781268102956683*^9, 3.7812681033155856`*^9}, {
   3.781268331980126*^9, 3.7812683670034685`*^9}, {3.7812684033069696`*^9, 
   3.7812685991207438`*^9}, {3.781268761143008*^9, 3.781268856620759*^9}, 
   3.7812689822159605`*^9, {3.781269559000551*^9, 3.781269562218506*^9}, {
   3.781269601724748*^9, 3.7812696310818105`*^9}, {3.7812696639025373`*^9, 
   3.7812696647613306`*^9}, {3.7812697034552927`*^9, 
   3.7812697042988358`*^9}, {3.781269754959705*^9, 3.781269763223485*^9}, {
   3.7812698169922004`*^9, 3.7812698171790056`*^9}, {3.7812698745251355`*^9, 
   3.781269886740634*^9}, {3.7812699253408375`*^9, 3.7812699537563615`*^9}, {
   3.7812700389080563`*^9, 3.7812701651121826`*^9}, 3.7812760396916676`*^9, {
   3.781567097244049*^9, 3.7815671029926023`*^9}, {3.781571374778034*^9, 
   3.781571404474163*^9}, {3.7815716061926394`*^9, 3.7815716404838157`*^9}, 
   3.781636296318673*^9},
 CellLabel->
  "In[129]:=",ExpressionUUID->"af98ddf8-bc51-4992-b659-fd5125405365"],

Cell[BoxData[
 RowBox[{"GraphPlot", "[", 
  RowBox[{"gr", " ", ",", 
   RowBox[{"DirectedEdges", "\[Rule]", "True"}], ",", 
   RowBox[{"VertexLabeling", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7818919396904335`*^9, 3.781891960060977*^9}, 
   3.784022987310088*^9},
 CellLabel->
  "In[130]:=",ExpressionUUID->"6d62588d-3fbe-42c4-a397-28aa4bf0633d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", " ", "Included"}], " ", "in", " ", "appendix", " ", "C", " ",
     "of", " ", "the", " ", "above"}], "-", 
   RowBox[{"mentioned", " ", "publication", " ", 
    RowBox[{"(", "v1", ")"}]}], " ", "-"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7810035153496237`*^9, 3.7810035205511184`*^9}, {
  3.784019667079918*^9, 3.7840197162721605`*^9}, {3.832329140229091*^9, 
  3.832329141447068*^9}},ExpressionUUID->"a22f8436-960d-4b12-b352-\
f3a407944bbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "Snu", "]"}], ";", 
  RowBox[{
   RowBox[{"Snu", "[", "nu_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "Returns", " ", "the", " ", "permutations", " ", "and", " ", "the", 
         " ", "associated", " ", "weights", " ", "Lambda_", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", ",", "s"}], "}"}], "^", 
          RowBox[{"{", 
           RowBox[{"(", 
            RowBox[{"l", ";", "nu"}], ")"}], "}"}]}], " ", "corresponding", 
         " ", "to", " ", "G"}], "-", 
        RowBox[{"skeleton", " ", "self"}], "-", 
        RowBox[{
        "energy", " ", "diagrams", " ", "associated", " ", "with", " ", "the",
          " ", "three", " ", "relevant", " ", "pairs", " ", 
         RowBox[{"(", 
          RowBox[{"r", ",", "s"}], ")"}]}]}], " ", "=", " ", 
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}]}], ",", " ", 
      RowBox[{"(", 
       RowBox[{"1", ",", "2"}], ")"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", ",", "3"}], ")"}], ".", " ", "It"}], " ", "also", " ", 
       "prints", " ", "some", " ", "relevant", " ", 
       RowBox[{"details", "."}]}]}], " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "tx", ",", "S11", ",", "S12", ",", "S13", ",", "m11", ",", "m12", ",", 
       "m13", ",", "num", ",", "m", ",", "T"}], "}"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"tx", "[", "n_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ld", ",", "t"}], "}"}], ",", 
         RowBox[{
          RowBox[{"ld", "=", 
           RowBox[{"Last", "[", 
            RowBox[{"IntegerDigits", "[", "n", "]"}], "]"}]}], ";", 
          RowBox[{"t", "=", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"ld", "\[Equal]", "1"}], ",", "\"\<st\>\"", ",", 
             RowBox[{"ld", "\[Equal]", "2"}], ",", "\"\<nd\>\"", ",", 
             RowBox[{"ld", "\[Equal]", "3"}], ",", "\"\<rd\>\"", ",", 
             RowBox[{"ld", ">", "3"}], ",", "\"\<th\>\""}], "]"}]}], ";", 
          "t"}]}], "]"}]}], ";", 
      RowBox[{"S11", "=", 
       RowBox[{"SkeletonS", "[", 
        RowBox[{"1", ",", "1", ",", "nu"}], "]"}]}], ";", 
      RowBox[{"S12", "=", 
       RowBox[{"SkeletonS", "[", 
        RowBox[{"1", ",", "2", ",", "nu"}], "]"}]}], ";", 
      RowBox[{"m11", "=", 
       RowBox[{"Last", "[", "S11", "]"}]}], ";", 
      RowBox[{"m12", "=", 
       RowBox[{"Last", "[", "S12", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"nu", ">", "1"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S13", "=", 
           RowBox[{"SkeletonS", "[", 
            RowBox[{"1", ",", "3", ",", "nu"}], "]"}]}], ";", 
          RowBox[{"m13", "=", 
           RowBox[{"Last", "[", "S13", "]"}]}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{"m13", "=", "0"}], ")"}]}], "]"}], ";", 
      RowBox[{"m", "=", 
       RowBox[{"m11", "+", "m12", "+", "m13"}]}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "For", " ", "the", " ", "exact", " ", "values", " ", "of", " ", "m", 
         " ", "printed", " ", "below"}], ",", " ", 
        RowBox[{"consult", " ", 
         RowBox[{"e", ".", "g", ".", " ", "Eq", ".", " ", 
          RowBox[{"(", "17", ")"}]}], " ", "of", " ", "the", " ", "paper", 
         " ", "by", " ", "Molinari", " ", "and", " ", "Manini", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Eur", ".", " ", "Phys", ".", " ", "J", ".", " ", "B"}], 
             " ", "51"}], ",", 
            RowBox[{"331", " ", 
             RowBox[{"(", "2006", ")"}]}]}], ")"}], ".", " ", "Thus"}]}], ",",
         " ", 
        RowBox[{
         RowBox[{"for", " ", "nu"}], " ", "=", " ", "1"}], ",", " ", "2", ",",
         " ", "3", ",", " ", "4", ",", " ", 
        RowBox[{
        "...", " ", "the", " ", "m", " ", "below", " ", "must", " ", "be", 
         " ", "equal", " ", "to", " ", "respectively", " ", "2"}], ",", " ", 
        "2", ",", " ", "10", ",", " ", "82", ",", " ", 
        RowBox[{
         RowBox[{"...", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "by", " ", "leaving", " ", "out", " ", "the", " ", "Hartree"}], 
             ",", " ", 
             RowBox[{"or", " ", "the", " ", "tadpole"}], ",", " ", "diagram", 
             ",", " ", 
             RowBox[{
              RowBox[{"the", " ", "m", " ", "for", " ", "nu"}], " ", "=", " ", 
              RowBox[{"1", " ", "would", " ", "be", " ", "1"}]}]}], ")"}], 
           ".", " ", "For"}], " ", "nu"}], " ", ">", " ", "1"}], ",", " ", 
        RowBox[{
         RowBox[{
         "m11", " ", "and", " ", "m12", " ", "must", " ", "be", " ", "equal", 
          " ", "to", " ", "0.", " ", "To", " ", "save", " ", "computation", 
          " ", "time", " ", "in", " ", "the", " ", "cases", " ", "of", " ", 
          "nu"}], " ", ">", " ", "1"}], ",", " ", 
        RowBox[{
        "it", " ", "is", " ", "advisable", " ", "to", " ", "comment", " ", 
         "out", " ", "the", " ", "instructions", " ", "below", " ", "that", 
         " ", "concern", " ", "S11"}], ",", " ", "m11", ",", " ", 
        RowBox[{"and", " ", "S12"}], ",", " ", 
        RowBox[{"m12", "."}]}], " ", "*)"}], " ", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<The total number m of the \>\"", ",", "nu", ",", 
        RowBox[{"tx", "[", "nu", "]"}], ",", 
        "\"\<-order G-skeleton diagrams contributing to \[CapitalSigma](a,b): \
\>\"", ",", "m"}], "]"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<The total number m = \>\"", ",", "m", ",", 
        "\"\< is the sum of m11: \>\"", ",", "m11", ",", "\"\<, m12: \>\"", 
        ",", "m12", ",", "\"\<, and m13: \>\"", ",", "m13"}], "]"}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"S11", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", 
           RowBox[{"S11", "[", 
            RowBox[{"[", 
             RowBox[{"m11", "+", "j"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "m11"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"T", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"S12", "[", 
              RowBox[{"[", "j", "]"}], "]"}], ",", 
             RowBox[{"S12", "[", 
              RowBox[{"[", 
               RowBox[{"m12", "+", "j"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "m12"}], "}"}]}], "]"}]}], "]"}]}], 
      ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"nu", ">", "1"}], ",", 
        RowBox[{"(", 
         RowBox[{"T", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"T", ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"S13", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", 
                RowBox[{"S13", "[", 
                 RowBox[{"[", 
                  RowBox[{"m13", "+", "j"}], "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "m13"}], "}"}]}], "]"}]}], "]"}]}],
          ")"}]}], "]"}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Flatten", "[", "T", "]"}]}], ";", 
      RowBox[{"num", "=", 
       RowBox[{"{", 
        RowBox[{"m11", ",", "m12", ",", "m13", ",", "m"}], "}"}]}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"T", ",", "num"}], "]"}], "]"}]}], ";", "T"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.781867682730141*^9, 3.781867717143897*^9}, {
   3.781867793173542*^9, 3.7818680994757023`*^9}, {3.7818684272185397`*^9, 
   3.781868427671178*^9}, {3.781869597816965*^9, 3.781869598754609*^9}, {
   3.7818779657950997`*^9, 3.78187797941695*^9}, {3.7818781572191377`*^9, 
   3.781878169356517*^9}, {3.781884668413599*^9, 3.781884685378348*^9}, 
   3.7818942669078217`*^9, {3.7818949339238853`*^9, 3.781894938438469*^9}, {
   3.7818958445032034`*^9, 3.7818958719342513`*^9}, {3.78189602427332*^9, 
   3.7818960840877514`*^9}, {3.781896139684026*^9, 3.7818962157754726`*^9}, {
   3.7818963025169983`*^9, 3.7818963073902187`*^9}, {3.7819037090729475`*^9, 
   3.7819037763699903`*^9}, {3.781905307582287*^9, 3.781905437563622*^9}, {
   3.781905472055518*^9, 3.781905493706272*^9}, {3.7819284953517213`*^9, 
   3.781928544561011*^9}, {3.7819400458559027`*^9, 3.781940070005742*^9}, {
   3.7819689344479856`*^9, 3.7819689352136965`*^9}, {3.782493340250219*^9, 
   3.782493435774706*^9}, {3.7824934870283537`*^9, 3.782493523238226*^9}, {
   3.7824935670098734`*^9, 3.782493600971192*^9}, {3.7824937714003224`*^9, 
   3.782493778711195*^9}, {3.7824938509911366`*^9, 3.7824938547711134`*^9}, {
   3.7825208013575463`*^9, 3.7825208076377153`*^9}, {3.782520857641588*^9, 
   3.782520862764988*^9}, {3.7835395632892303`*^9, 3.783539571021448*^9}, {
   3.7839023333378797`*^9, 3.783902339680473*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"a5e946d1-144c-4c14-a86e-0033461159ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "SkeletonS", "]"}], ";", 
  RowBox[{
   RowBox[{"SkeletonS", "[", 
    RowBox[{"r_", ",", "s_", ",", "nu_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"By", " ", "considering", " ", "the", " ", "nu"}], "-", "th", 
       "-", 
       RowBox[{"order", " ", "connected", " ", "Green"}], "-", 
       RowBox[{
       "function", " ", "diagrams", " ", "that", " ", "through", " ", "the", 
        " ", "Green", " ", "functions", " ", "G_", "0", 
        RowBox[{"(", 
         RowBox[{"a", ",", 
          RowBox[{"s", "^", "+"}]}], ")"}], " ", "and", " ", "G_", "0", 
        RowBox[{"(", 
         RowBox[{"r", ",", "b"}], ")"}], " ", "are", " ", "linked", " ", "to",
         " ", "the", " ", "external", " ", "vertices", " ", "a", " ", "and", 
        " ", "b"}]}], ",", " ", 
      RowBox[{
       RowBox[{"selects", " ", "out", " ", "the", " ", 
        RowBox[{"\[CapitalSigma]", "^", 
         RowBox[{"{", 
          RowBox[{"(", "nu", ")"}], "}"}]}], 
        RowBox[{"(", 
         RowBox[{"s", ",", "r"}], ")"}], " ", "that", " ", "are", " ", "G"}], 
       "-", 
       RowBox[{
        RowBox[{"skeleton", ".", " ", "Returns"}], " ", "the", " ", 
        "corresponding", " ", "2", "nu"}], "-", 
       RowBox[{"permutations", " ", "of", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "...", ",", 
          RowBox[{"2", "nu"}]}], "}"}], " ", 
        RowBox[{"(", 
         RowBox[{"their", " ", "lexicographic", " ", "ranks"}], ")"}], " ", 
        "and", " ", "the", " ", "associated", " ", "weights", " ", "Lambda_", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", ",", "s"}], "}"}], "^", 
          RowBox[{"{", 
           RowBox[{"(", 
            RowBox[{"l", ";", "nu"}], ")"}], "}"}]}], "."}]}]}]}], " ", 
     "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "m", ",", "n", ",", "v", ",", "R", ",", "U", ",", "T", ",", "P", ",", 
       "rS", ",", "wS"}], "}"}], ",", 
     RowBox[{
      RowBox[{"R", "=", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", "nu"}]}], "]"}]}], ";", 
      RowBox[{"U", "=", 
       RowBox[{"ConnG", "[", 
        RowBox[{"r", ",", "s", ",", "nu"}], "]"}]}], ";", 
      RowBox[{"m", "=", 
       RowBox[{"Last", "[", "U", "]"}]}], ";", " ", 
      RowBox[{"n", "=", "0"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{"(*", "j", "*)"}], 
       RowBox[{
        RowBox[{
         RowBox[{"P", "=", 
          RowBox[{
           RowBox[{"Permutations", "[", "R", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"U", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], ";", 
         RowBox[{"v", "=", 
          RowBox[{
           RowBox[{"SkeletonG", "[", 
            RowBox[{"P", ",", "r", ",", "s"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{"v", ",", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", "=", 
              RowBox[{"n", "+", "1"}]}], ";", 
             RowBox[{
              RowBox[{"rS", "[", "n", "]"}], "=", 
              RowBox[{"U", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ";", 
             RowBox[{
              RowBox[{"wS", "[", "n", "]"}], "=", 
              RowBox[{"U", "[", 
               RowBox[{"[", 
                RowBox[{"m", "+", "j"}], "]"}], "]"}]}]}], ")"}]}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"rS", "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"T", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"wS", "[", "j", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}], 
        "]"}]}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"T", ",", "n"}], "]"}]}], ";", "T"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.781862634506118*^9, 3.781862653736001*^9}, {
   3.7818627251569977`*^9, 3.7818628156727233`*^9}, {3.7818628882667465`*^9, 
   3.7818629986730237`*^9}, {3.7818630331027813`*^9, 3.781863034603215*^9}, {
   3.781863391395566*^9, 3.781863414299511*^9}, {3.781863500810875*^9, 
   3.781863507309334*^9}, {3.781863632076801*^9, 3.781863753345106*^9}, {
   3.781863901904049*^9, 3.781863959577571*^9}, {3.781864002786296*^9, 
   3.7818640103311987`*^9}, {3.781864288312587*^9, 3.781864307761113*^9}, {
   3.781864372542836*^9, 3.781864425150659*^9}, {3.7818644654692636`*^9, 
   3.7818644660316305`*^9}, 3.781864533609426*^9, {3.7818681347492833`*^9, 
   3.781868139450674*^9}, {3.78186819551556*^9, 3.781868335489085*^9}, {
   3.781869349453071*^9, 3.7818693520153885`*^9}, {3.7818844483056593`*^9, 
   3.7818844505398555`*^9}, {3.7818938339314947`*^9, 
   3.7818938371498337`*^9}, {3.7818949422344055`*^9, 3.781894943015482*^9}, {
   3.781903409114222*^9, 3.7819034228764877`*^9}, 3.7819036828139887`*^9, {
   3.781904809043023*^9, 3.7819048717937555`*^9}, {3.7819049044270277`*^9, 
   3.7819049686458955`*^9}, {3.781905009073867*^9, 3.781905031537706*^9}, {
   3.7819051020988626`*^9, 3.781905177362897*^9}, {3.7819052220395193`*^9, 
   3.7819052860244427`*^9}, {3.781905538040206*^9, 3.7819055420704126`*^9}, {
   3.7819399884628696`*^9, 3.781939988931265*^9}, {3.781968928948927*^9, 
   3.7819689297928314`*^9}, {3.782230017693719*^9, 3.782230025160716*^9}, 
   3.782521476963546*^9, {3.783902494440327*^9, 3.7839024950339794`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"0436b605-00f6-4d0b-8edc-7d1e7364a995"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "SkeletonG", "]"}], ";", 
  RowBox[{
   RowBox[{"SkeletonG", "[", 
    RowBox[{"P_", ",", "r_", ",", "s_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Returns", " ", "True", " ", "if", " ", "the", " ", "self"}], 
       "-", 
       RowBox[{
       "energy", " ", "diagram", " ", "contributing", " ", "to", " ", 
        "\[CapitalSigma]", 
        RowBox[{"(", 
         RowBox[{"s", ",", "r"}], ")"}], " ", "is", " ", "G"}], "-", 
       "skeleton"}], ",", " ", 
      RowBox[{"False", " ", 
       RowBox[{"otherwise", "."}]}]}], " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "j", ",", "k", ",", "l", ",", "ex", ",", "e1", ",", "e2", ",",
        "Q", ",", "v", ",", "gr", ",", "grx"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Q", "=", 
       RowBox[{"ToCycles", "[", "P", "]"}]}], ";", 
      RowBox[{"gr", "=", 
       RowBox[{"GraphG", "[", 
        RowBox[{"P", ",", "r", ",", "s"}], "]"}]}], ";", 
      RowBox[{"ex", "=", 
       RowBox[{"{", 
        RowBox[{"s", ",", "r"}], "}"}]}], ";", 
      RowBox[{"v", "=", "True"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{"(*", "k", "*)"}], " ", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{"(*", "l", "*)"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"e2", "=", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Q", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "l"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"Q", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "l"}], "]"}], "]"}], "]"}], "]"}]}], 
             "}"}]}], ";", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"e2", "\[NotEqual]", " ", "ex"}], ",", 
             RowBox[{"(", 
              RowBox[{"Do", "[", 
               RowBox[{"(*", "i", "*)"}], " ", 
               RowBox[{
                RowBox[{"Do", "[", 
                 RowBox[{"(*", "j", "*)"}], " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"e1", "=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Q", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                    RowBox[{"P", "[", 
                    RowBox[{"[", 
                    RowBox[{"Q", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], "]"}]}], 
                    "}"}]}], ";", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"e1", "\[NotEqual]", " ", "ex"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"e1", "\[NotEqual]", " ", "e2"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"grx", "=", 
                    RowBox[{"DeleteEdges", "[", 
                    RowBox[{"gr", ",", 
                    RowBox[{"{", 
                    RowBox[{"e1", ",", "e2"}], "}"}]}], "]"}]}], ";", 
                    RowBox[{"v", "=", 
                    RowBox[{"ConnectedQ", "[", 
                    RowBox[{"grx", ",", "Weak"}], "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"v", "\[Equal]", " ", "False"}], ",", 
                    RowBox[{"Goto", "[", "end", "]"}]}], "]"}]}], ")"}]}], 
                    "]"}]}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Q", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", 
                  RowBox[{"Length", "[", "Q", "]"}]}], "}"}]}], "]"}], 
              ")"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"Q", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "Q", "]"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"Label", "[", "end", "]"}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"{", 
        RowBox[{"gr", ",", "v"}], "}"}]}], ";", "T"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7816348995901184`*^9, 3.7816349234903364`*^9}, {
   3.7816349627149105`*^9, 3.781635003158909*^9}, {3.78163511781905*^9, 
   3.781635127129348*^9}, {3.781636229475043*^9, 3.7816362373794303`*^9}, {
   3.7816437019420023`*^9, 3.7816437061597567`*^9}, {3.7816451981626654`*^9, 
   3.7816451990531087`*^9}, {3.7818628381532717`*^9, 
   3.7818628426362324`*^9}, {3.7818630786555324`*^9, 3.781863106681051*^9}, {
   3.781863259488781*^9, 3.78186328684173*^9}, {3.7818633212867427`*^9, 
   3.781863349045828*^9}, {3.781864037637885*^9, 3.7818640459637504`*^9}, {
   3.7818937598086767`*^9, 3.7818937785233107`*^9}, {3.781903638777465*^9, 
   3.7819036418080244`*^9}, {3.781968923622673*^9, 3.7819689244658313`*^9}, 
   3.782521538745948*^9},
 CellLabel->
  "In[134]:=",ExpressionUUID->"885a49c4-8d26-4648-8fb2-5242ae041fd7"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox["Test",
   FontColor->RGBColor[0, 0.67, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.784021006698716*^9, 3.784021012588313*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"f2b8e30c-873e-4f3c-bcb3-65d49982089f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "nu", ",", "Sigma", ",", "j", ",", "k", ",", "sysm", ",", "p", ",", "gr"}],
    "]"}], ";", 
  RowBox[{"nu", "=", "3"}], ";", 
  RowBox[{"Sigma", "=", 
   RowBox[{"Snu", "[", "nu", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.784021016087586*^9, 3.784021021039591*^9}, {
  3.7840212632014856`*^9, 3.7840212914292393`*^9}, {3.784021353695602*^9, 
  3.7840213548515882`*^9}, {3.7840218297395697`*^9, 3.784021834269704*^9}, {
  3.7840218827586217`*^9, 3.784021887647814*^9}, {3.784022242611226*^9, 
  3.78402224358008*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"b90a60b5-7620-4868-8aa2-405e8ed8dcd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"j", "=", "1"}], " ", 
  RowBox[{"(*", 
   RowBox[{"j", "-", 
    RowBox[{"th", " ", "diagram", " ", "for", " ", "the", " ", "G"}], "-", 
    RowBox[{"Skeleton", " ", "self"}], "-", 
    RowBox[{"energy", " ", "function"}]}], "*)"}], ";", 
  RowBox[{"k", "=", 
   RowBox[{"Sigma", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"2", "j"}], "-", "1"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7840217376674523`*^9, 3.784021747383926*^9}, {
   3.784021842830217*^9, 3.7840218460485153`*^9}, {3.7840221859686337`*^9, 
   3.7840222077919135`*^9}, {3.784022266621537*^9, 3.784022269214328*^9}, 
   3.832317803880396*^9},
 CellLabel->
  "In[137]:=",ExpressionUUID->"d483472f-e5e7-458c-bdd1-e94f6d111ba2"],

Cell[BoxData[
 RowBox[{"sym", "=", 
  RowBox[{"Sigma", "[", 
   RowBox[{"[", 
    RowBox[{"2", "j"}], "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Symmetry", " ", "factor"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.784022048220065*^9, 3.7840221115330076`*^9}, {
  3.784022229957953*^9, 3.784022253499278*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"bdaafc06-4a41-4e0a-b817-d82a82b3c454"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"For", " ", 
   StyleBox["visualisation",
    FontColor->RGBColor[0, 0.67, 0]]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7840202884773445`*^9, 3.7840203036453085`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"cc13eda1-80ac-4217-9324-e5133937a0fe"],

Cell[BoxData[
 RowBox[{"p", "=", " ", 
  RowBox[{
   RowBox[{"Permutations", "[", 
    RowBox[{"Range", "[", 
     RowBox[{"1", ",", 
      RowBox[{"2", "nu"}]}], "]"}], "]"}], "[", 
   RowBox[{"[", "k", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7840208788075447`*^9, 3.7840208797290087`*^9}, {
  3.7840211150638742`*^9, 3.784021122640544*^9}, {3.784021161662241*^9, 
  3.7840211650676947`*^9}, {3.784021506737376*^9, 3.7840216164933443`*^9}, {
  3.7840217093463497`*^9, 3.7840217119394894`*^9}, {3.784021763364499*^9, 
  3.7840217658482976`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"6b5641e8-65cf-4ad0-adeb-cfb4c0b2b474"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "=", "1"}], ";", 
  RowBox[{"s", "=", 
   RowBox[{"FindsGS", "[", 
    RowBox[{"j", ",", "Sigma"}], "]"}]}], ";", " ", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<r, s: \>\"", ",", "r", ",", "\"\<, \>\"", ",", "s"}], "]"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    StyleBox["New",
     FontColor->RGBColor[1, 0, 0]], ":", " ", 
    RowBox[{"Added", " ", "to", " ", "v2"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.83232290436876*^9, 3.8323229063834243`*^9}, 
   3.832328501585491*^9, {3.832328628399151*^9, 
   3.832328631038948*^9}},ExpressionUUID->"e072da3c-db91-4974-a5df-\
1b8921327b19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gr", "=", 
   RowBox[{"GraphG", "[", 
    RowBox[{"p", ",", "r", ",", "s"}], "]"}]}], ";", 
  RowBox[{"ShowGraph", "[", 
   RowBox[{"gr", " ", ",", 
    RowBox[{"VertexNumber", "\[Rule]", "True"}], ",", 
    RowBox[{"VertexStyle", "\[Rule]", "Red"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7812657739400573`*^9, 3.7812658215068808`*^9}, {
   3.781266777927204*^9, 3.7812668089514956`*^9}, {3.7812668541279273`*^9, 
   3.781266880090889*^9}, {3.7812671108955*^9, 3.7812671182691383`*^9}, {
   3.7812672163084106`*^9, 3.781267236100649*^9}, {3.781267348448374*^9, 
   3.7812673652412524`*^9}, {3.781268102956683*^9, 3.7812681033155856`*^9}, {
   3.781268331980126*^9, 3.7812683670034685`*^9}, {3.7812684033069696`*^9, 
   3.7812685991207438`*^9}, {3.781268761143008*^9, 3.781268856620759*^9}, 
   3.7812689822159605`*^9, {3.781269559000551*^9, 3.781269562218506*^9}, {
   3.781269601724748*^9, 3.7812696310818105`*^9}, {3.7812696639025373`*^9, 
   3.7812696647613306`*^9}, {3.7812697034552927`*^9, 
   3.7812697042988358`*^9}, {3.781269754959705*^9, 3.781269763223485*^9}, {
   3.7812698169922004`*^9, 3.7812698171790056`*^9}, {3.7812698745251355`*^9, 
   3.781269886740634*^9}, {3.7812699253408375`*^9, 3.7812699537563615`*^9}, {
   3.7812700389080563`*^9, 3.7812701651121826`*^9}, 3.7812760396916676`*^9, {
   3.781567097244049*^9, 3.7815671029926023`*^9}, {3.781571374778034*^9, 
   3.781571404474163*^9}, {3.7815716061926394`*^9, 3.7815716404838157`*^9}, 
   3.781636296318673*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"60fdf5af-5280-4206-9181-513420132c1f"],

Cell[BoxData[
 RowBox[{"GraphPlot", "[", 
  RowBox[{"gr", " ", ",", 
   RowBox[{"DirectedEdges", "\[Rule]", "True"}], ",", 
   RowBox[{"VertexLabeling", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7818919396904335`*^9, 3.781891960060977*^9}, 
   3.784022996760583*^9},
 CellLabel->
  "In[143]:=",ExpressionUUID->"7df6d203-bcf6-45b0-bd00-ee3e3dc37daf"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", " ", "Included"}], " ", "in", " ", "appendix", " ", "D", " ",
     "of", " ", "the", " ", "above"}], "-", 
   RowBox[{"mentioned", " ", "publication", " ", 
    RowBox[{"(", "v1", ")"}]}], " ", "-"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7810035153496237`*^9, 3.7810035205511184`*^9}, {
  3.784019667079918*^9, 3.7840197162721605`*^9}, {3.784019846507084*^9, 
  3.784019847131276*^9}, {3.832329216851599*^9, 
  3.832329217960724*^9}},ExpressionUUID->"8ae5a75b-bf35-4f3f-a209-\
1e4e0c502f97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "A2num1", "]"}], ";", 
  RowBox[{
   RowBox[{"A2num1", "[", 
    RowBox[{"ir_", ",", "is_", ",", "nu_", ",", "S_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"Returns", " ", "A_", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"alpha_ir", ",", "alpha_is"}], "}"}], "^", 
        RowBox[{"{", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "nu"}], "-", "1"}], ")"}], "}"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"alpha_", "1"}], ",", 
         RowBox[{"alpha_", "2"}], ",", 
         RowBox[{"...", "."}], ",", 
         RowBox[{"alpha_", 
          RowBox[{"{", 
           RowBox[{"2", "nu"}], "}"}]}]}], ")"}], " ", "in", " ", "symbolic", 
       " ", "form", " ", "for", " ", "given", " ", "values", " ", "of", " ", 
       "ir"}], ",", " ", "is", ",", " ", "nu", ",", " ", 
      RowBox[{
       RowBox[{
       "and", " ", "the", " ", "spin", " ", "configuration", " ", "S"}], " ", 
       "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sigma_", "1"}], ",", " ", 
            RowBox[{"sigma_", "2"}], ",", " ", "...", ",", " ", 
            RowBox[{"sigma_", 
             RowBox[{"{", 
              RowBox[{"2", "nu"}], "}"}]}]}], "}"}], ".", " ", "The"}], " ", 
         "integers", " ", "ir", " ", "and", " ", "is", " ", "are", " ", 
         "elements", " ", "of", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "...", ",", " ", 
            RowBox[{"2", "nu"}]}], "}"}], ".", " ", "With"}], " ", "i"}], " ",
         "=", " ", 
        RowBox[{"l_i", " ", "t_i"}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"and", " ", "j"}], " ", "=", " ", 
       RowBox[{"l_j", " ", "t_j"}]}], ",", " ", 
      RowBox[{
      "in", " ", "the", " ", "output", " ", "it", " ", "is", " ", "assumed", 
       " ", "that", " ", "the", " ", "second", " ", "argument", " ", "j", " ",
        "in", " ", "G_", 
       RowBox[{"{", "sigma_i", "}"}], 
       RowBox[{"(", 
        RowBox[{"i", ",", "j"}], ")"}], " ", "represents", " ", 
       RowBox[{"j", "^", "+"}]}], ",", " ", 
      RowBox[{
       RowBox[{"signifying", " ", "l_j", " ", "t_j"}], "+", 
       RowBox[{"0", "^", 
        RowBox[{"+", 
         RowBox[{".", " ", "Further"}]}]}]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"the", " ", "symbol", " ", "G_", 
         RowBox[{"{", "sigma_i", "}"}], 
         RowBox[{"(", 
          RowBox[{"i", ",", "j"}], ")"}], " ", "generally", " ", "represents",
          " ", "the", " ", "non"}], "-", 
        RowBox[{"interacting", " ", "one"}], "-", 
        RowBox[{"particle", " ", "Green", " ", 
         RowBox[{"function", ".", " ", "Here"}], " ", "G_", 
         RowBox[{"{", "sigma_i", "}"}], 
         RowBox[{"(", 
          RowBox[{"i", ",", "j"}], ")"}], " ", "is", " ", "defined", " ", 
         "on", " ", "the", " ", "basis", " ", "of", " ", "the", " ", 
         "equality", " ", "G_", 
         RowBox[{"{", 
          RowBox[{"sigma_i", ",", "sigma_j"}], "}"}], 
         RowBox[{"(", 
          RowBox[{"i", ",", "j"}], ")"}]}]}], " ", "=", " ", 
       RowBox[{"G_", 
        RowBox[{"{", "sigma_i", "}"}], 
        RowBox[{"(", 
         RowBox[{"i", ",", "j"}], ")"}], " ", "delta_", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"sigma_i", ",", "sigma_j"}], "}"}], "."}]}]}]}], " ", 
     "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "g", ",", "thetj", ",", "Gx", ",", "j", ",", "l", ",", "sum", ",", 
       "sumx", ",", "R", ",", "P"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"ix_", ",", "jx_", ",", "Tx_"}], "]"}], ":=", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Tx", "[", 
           RowBox[{"[", "ix", "]"}], "]"}], "\[Equal]", " ", 
          RowBox[{"Tx", "[", 
           RowBox[{"[", "jx", "]"}], "]"}]}], ",", "1", ",", "0"}], "]"}]}], 
      ";", 
      RowBox[{
       RowBox[{"thetj", "[", "jx_", "]"}], ":=", " ", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"jx", "+", "1"}], ")"}], "/", "2"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"Gx", "[", 
        RowBox[{"nx_", ",", "lx_"}], "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"lx", "\[Equal]", "0"}], ",", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\"\<G\[DownArrow]\>\"", "[", 
            RowBox[{"ix", ",", "jx"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"ix", ",", "1", ",", "nx"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"jx", ",", "1", ",", "nx"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\"\<G\[UpArrow]\>\"", "[", 
            RowBox[{"ix", ",", "jx"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"ix", ",", "1", ",", "nx"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"jx", ",", "1", ",", "nx"}], "}"}]}], "]"}]}], "]"}]}], 
      ";", 
      RowBox[{"R", "=", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", "nu"}]}], "]"}]}], ";", 
      RowBox[{"sum", "=", "0"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{"(*", "l", "*)"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "=", 
          RowBox[{
           RowBox[{"Permutations", "[", "R", "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", "ir", "]"}], "]"}], "\[Equal]", " ", "is"}], ",", 
           RowBox[{"(", 
            RowBox[{"sumx", "=", 
             RowBox[{
              RowBox[{"Signature", "[", "P", "]"}], 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"j", "\[NotEqual]", " ", "ir"}], ",", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"g", "[", 
                    RowBox[{"j", ",", 
                    RowBox[{"P", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", "S"}], "]"}], 
                    RowBox[{
                    RowBox[{"Gx", "[", 
                    RowBox[{"nu", ",", 
                    RowBox[{"S", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"thetj", "[", "j", "]"}], ",", 
                    RowBox[{"thetj", "[", 
                    RowBox[{"P", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "]"}], "]"}]}], 
                   ")"}], ",", "1"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", 
                  RowBox[{"2", "nu"}]}], "}"}]}], "]"}]}]}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{"sumx", "=", "0"}], ")"}]}], "]"}], ";", 
         RowBox[{"sum", "=", 
          RowBox[{"sum", "+", "sumx"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "nu"}], ")"}], "!"}]}], "}"}]}], "]"}], ";", 
      "sum"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7831550827846165`*^9, 3.783155098655487*^9}, {
   3.7831551787465014`*^9, 3.7831551824487123`*^9}, {3.783155222751831*^9, 
   3.7831552295003324`*^9}, {3.7831552881738977`*^9, 
   3.7831552888771324`*^9}, {3.78315532379016*^9, 3.7831553293982215`*^9}, {
   3.783155400037925*^9, 3.783155403756133*^9}, {3.7831554374203486`*^9, 
   3.7831554865800886`*^9}, {3.7831555510966005`*^9, 3.783155552549342*^9}, {
   3.783155595851323*^9, 3.7831556271568394`*^9}, 3.7831557940704317`*^9, {
   3.783155992992896*^9, 3.783156052072807*^9}, {3.78315613508456*^9, 
   3.7831561722629395`*^9}, {3.7831562554938183`*^9, 3.783156273255396*^9}, 
   3.7831563661549473`*^9, {3.7831609583305087`*^9, 3.783161015785722*^9}, {
   3.78316106210334*^9, 3.7831611176363306`*^9}, {3.783161156596305*^9, 
   3.78316116040792*^9}, 3.7831612114267893`*^9, {3.7831613370386047`*^9, 
   3.7831613491292686`*^9}, {3.783161476724569*^9, 3.7831614771457615`*^9}, {
   3.783161652370577*^9, 3.783161724759498*^9}, {3.7831618282352285`*^9, 
   3.783161895891798*^9}, {3.7831621668258*^9, 3.7831622096910887`*^9}, {
   3.7831622418238325`*^9, 3.783162335473716*^9}, {3.7831623795262365`*^9, 
   3.7831624442606993`*^9}, {3.783162527585244*^9, 3.78316253116253*^9}, {
   3.7831625881956315`*^9, 3.7831625975840893`*^9}, {3.783162631216789*^9, 
   3.783162633060758*^9}, {3.7831627083709536`*^9, 3.783162709495659*^9}, {
   3.7831629801669335`*^9, 3.7831630609132433`*^9}, {3.783166658712042*^9, 
   3.783166671114747*^9}, {3.7831667250864763`*^9, 3.783166973385404*^9}, {
   3.7831675836570044`*^9, 3.7831675878910456`*^9}, {3.78316791500113*^9, 
   3.7831679467596984`*^9}, {3.7831680034495163`*^9, 3.783168465530315*^9}, {
   3.7831685175181184`*^9, 3.7831686356622715`*^9}, {3.783173725422724*^9, 
   3.783173797530717*^9}, {3.7831738341783676`*^9, 3.7831738401300983`*^9}, {
   3.7831744407547903`*^9, 3.783174471512578*^9}, {3.783175231261001*^9, 
   3.783175231808399*^9}, {3.7831999084136357`*^9, 3.7831999088048077`*^9}, {
   3.783240103614006*^9, 3.7832401038014655`*^9}, {3.783240164631319*^9, 
   3.7832401656623063`*^9}, 3.78324021968116*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"e864f4fa-21de-4696-9ec8-8a6583ad7db8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "Arr", "]"}], ";", 
  RowBox[{
   RowBox[{"Arr", "[", "S_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
     "Returns", " ", "a", " ", "spin", " ", "configuration", " ", "S", " ", 
      "generated", " ", "by", " ", "Sgen", " ", "or", " ", "SgenPP", " ", 
      "in", " ", "arrow", " ", 
      RowBox[{"notation", "."}]}], " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l", ",", "li", ",", "y", ",", "S1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"l", "=", 
       RowBox[{"Length", "[", "S", "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"y", "[", "li", "]"}], "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"[", "li", "]"}], "]"}], "\[Equal]", " ", "0"}], ",", 
           "\"\<\!\(\*StyleBox[\"\[DownArrow]\",FontColor->RGBColor[1, 0, 0]]\
\)\>\"", ",", 
           "\"\<\!\(\*StyleBox[\"\[UpArrow]\",FontColor->RGBColor[1, 0, 0]]\)\
\>\""}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"li", ",", "1", ",", "l"}], "}"}]}], "]"}], ";", 
      RowBox[{"S1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"y", "[", "li", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"li", ",", "1", ",", "l"}], "}"}]}], "]"}]}], ";", "S1"}]}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7829135520912185`*^9, 3.782913785846756*^9}, {
  3.783167423672923*^9, 3.7831674544781475`*^9}, {3.7831674852525635`*^9, 
  3.7831675091589108`*^9}, {3.7831687408756466`*^9, 3.7831687410006437`*^9}, {
  3.78317394890139*^9, 3.783173949479387*^9}, {3.783173995702516*^9, 
  3.783174039051732*^9}, {3.7831747093477054`*^9, 3.7831747148620367`*^9}, {
  3.783240311455789*^9, 3.783240318454542*^9}, {3.7832403618352337`*^9, 
  3.7832403643187575`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"3600c274-e154-4e8c-8366-58e5be9f1fbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "Sgen", "]"}], ";", 
  RowBox[{
   RowBox[{"Sgen", "[", 
    RowBox[{"nu_", ",", "li_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Returns", " ", "the", " ", "li"}], "-", 
        RowBox[{"th", " ", "spin", " ", "configuration", " ", "S"}]}], " ", 
       "=", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sigma_", "1"}], ",", 
         RowBox[{"sigma_", "2"}], ",", "...", ",", 
         RowBox[{"sigma_", 
          RowBox[{"{", 
           RowBox[{"2", "nu"}], "}"}]}]}], "}"}]}], ",", " ", 
      RowBox[{"out", " ", "of", " ", "the", " ", "possible", " ", 
       RowBox[{"2", "^", 
        RowBox[{"{", "nu", "}"}]}], " ", "distinct", " ", "spin", " ", 
       "configurations"}], ",", " ", 
      RowBox[{
       RowBox[{"for", " ", "2", "nu", " ", "spin"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", "particles"}]}], ",", " ", 
      RowBox[{
       RowBox[{"satisfying", " ", "sigma_", 
        RowBox[{"{", 
         RowBox[{"2", "j"}], "}"}]}], " ", "=", " ", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"sigma_", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "j"}], "-", "1"}], "}"}], ".", " ", "Here"}], " ", 
          "sigma_j"}]}], " ", "=", " ", 
        RowBox[{
         RowBox[{"0", " ", "represents", " ", "spin"}], "-", "down"}]}]}], 
      ",", " ", 
      RowBox[{
       RowBox[{"and", " ", "sigma_j"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"1", " ", "spin"}], "-", 
        RowBox[{"up", "."}]}]}]}], " ", "*)"}], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "j", ",", "A", ",", "B", ",", "S"}], "}"}], ",", 
     RowBox[{
      RowBox[{"A", "=", 
       RowBox[{"IntegerDigits", "[", 
        RowBox[{"li", ",", "2"}], "]"}]}], ";", 
      RowBox[{"k", "=", 
       RowBox[{"Length", "[", "A", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k", "<", "nu"}], ",", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"A", "=", 
           RowBox[{"Prepend", "[", 
            RowBox[{"A", ",", "0"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"k", "+", "1"}], ",", "nu"}], "}"}]}], "]"}]}], "]"}], 
      ";", 
      RowBox[{"B", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"A", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ")"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "nu"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"S", "=", 
       RowBox[{"Riffle", "[", 
        RowBox[{"A", ",", "B"}], "]"}]}], ";", "S"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.782824760244528*^9, 3.7828248649075685`*^9}, {
   3.7828248999146223`*^9, 3.7828249125216064`*^9}, {3.7828260319809065`*^9, 
   3.7828260370737176`*^9}, {3.7828260725335255`*^9, 
   3.7828261221417985`*^9}, {3.782826176019863*^9, 3.782826216588046*^9}, 
   3.7828274252376213`*^9, {3.7828328768035736`*^9, 3.7828328814902906`*^9}, {
   3.783167028873041*^9, 3.783167327138708*^9}, {3.783167363131124*^9, 
   3.783167399966179*^9}, {3.7831686716693964`*^9, 3.783168723863635*^9}, {
   3.7831739102854996`*^9, 3.7831739422776203`*^9}, {3.7831746545947227`*^9, 
   3.783174680604114*^9}, 3.783174889492525*^9, 3.7832404363170714`*^9, 
   3.783251367857479*^9},
 CellLabel->
  "In[147]:=",ExpressionUUID->"8c019135-06c3-43c9-81de-5d3697c6d176"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "SgenPP", "]"}], ";", 
  RowBox[{
   RowBox[{"SgenPP", "[", 
    RowBox[{"ir_", ",", "is_", ",", "sigir_", ",", "sigis_", ",", "S_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
       "Given", " ", "the", " ", "spin", " ", "configuration", " ", "S"}], 
       " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sigma_", "1"}], ",", 
         RowBox[{"sigma_", "2"}], ",", "...", ",", 
         RowBox[{"sigma_", 
          RowBox[{"{", 
           RowBox[{"2", "nu"}], "}"}]}]}], "}"}]}], ",", " ", 
      RowBox[{
       RowBox[{"where", " ", "sigma_j"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"0", " ", "stands", " ", "for", " ", "spin"}], "-", 
        "down"}]}], ",", " ", 
      RowBox[{
       RowBox[{"and", " ", "sigma_j"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"1", " ", "for", " ", "spin"}], "-", "up"}]}], ",", " ", 
      RowBox[{
       RowBox[{
       "and", " ", "where", " ", "in", " ", "the", " ", "present", " ", 
        "application", " ", "the", " ", "indices", " ", "satisfy", " ", 
        "sigma_", 
        RowBox[{"{", 
         RowBox[{"2", "j"}], "}"}]}], " ", "=", " ", 
       RowBox[{"1", "-", 
        RowBox[{"sigma_", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "j"}], "-", "1"}], "}"}]}]}]}], ",", " ", 
      RowBox[{"replaces", " ", "sigma_", 
       RowBox[{"{", "ir", "}"}], " ", "by", " ", "sigir", " ", "and", " ", 
       "sigma_", 
       RowBox[{"{", "is", "}"}], " ", "by", " ", 
       RowBox[{"sigis", ".", " ", "Subsequently"}], " ", "adjusts", " ", 
       "the", " ", "relevant", " ", "neighbouring", " ", "spins", " ", "in", 
       " ", "such", " ", "a", " ", "way", " ", "that", " ", "the", " ", 
       "indices", " ", "in", " ", "the", " ", "resulting", " ", "spin", " ", 
       "configuration"}], ",", " ", 
      RowBox[{"to", " ", "be", " ", "returned"}], ",", " ", 
      RowBox[{
       RowBox[{"satisfy", " ", "sigma_", 
        RowBox[{"{", 
         RowBox[{"2", "j"}], "}"}]}], " ", "=", " ", 
       RowBox[{"1", "-", 
        RowBox[{"sigma_", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "j"}], "-", "1"}], "}"}], "."}]}]}]}]}], " ", "*)"}],
     " ", 
    RowBox[{
     RowBox[{"{", "Spp", "}"}], ",", 
     RowBox[{
      RowBox[{"Spp", "=", "S"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"ir", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{"(", 
         RowBox[{"Spp", "=", 
          RowBox[{"ReplacePart", "[", 
           RowBox[{"Spp", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"ir", "-", "1"}], "\[Rule]", " ", 
               RowBox[{"1", "-", "sigir"}]}], ",", " ", 
              RowBox[{"ir", "\[Rule]", " ", "sigir"}]}], "}"}]}], "]"}]}], 
         ")"}], ",", 
        RowBox[{"(", 
         RowBox[{"Spp", "=", 
          RowBox[{"ReplacePart", "[", 
           RowBox[{"Spp", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ir", "\[Rule]", " ", "sigir"}], ",", " ", 
              RowBox[{
               RowBox[{"ir", "+", "1"}], "\[Rule]", " ", 
               RowBox[{"1", "-", "sigir"}]}]}], "}"}]}], "]"}]}], ")"}]}], 
       "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"is", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{"(", 
         RowBox[{"Spp", "=", 
          RowBox[{"ReplacePart", "[", 
           RowBox[{"Spp", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"is", "-", "1"}], "\[Rule]", " ", 
               RowBox[{"1", "-", "sigis"}]}], ",", " ", 
              RowBox[{"is", "\[Rule]", " ", "sigis"}]}], "}"}]}], "]"}]}], 
         ")"}], ",", 
        RowBox[{"(", 
         RowBox[{"Spp", "=", 
          RowBox[{"ReplacePart", "[", 
           RowBox[{"Spp", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"is", "\[Rule]", " ", "sigis"}], ",", " ", 
              RowBox[{
               RowBox[{"is", "+", "1"}], "\[Rule]", " ", 
               RowBox[{"1", "-", "sigis"}]}]}], "}"}]}], "]"}]}], ")"}]}], 
       "]"}], ";", "Spp"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7831777804698772`*^9, 3.7831780338950872`*^9}, {
  3.7831780691995535`*^9, 3.7831780701837077`*^9}, {3.7831813080018883`*^9, 
  3.783181492614296*^9}, {3.7831815245165358`*^9, 3.7831816022951317`*^9}, {
  3.7831816363653*^9, 3.783181705927693*^9}, {3.7831817897986307`*^9, 
  3.783181816151803*^9}, {3.7831818676865473`*^9, 3.7831819242591786`*^9}, {
  3.7831819737784185`*^9, 3.7831820606086206`*^9}, {3.783240547776263*^9, 
  3.7832405522595415`*^9}, {3.783589405135069*^9, 3.78358940715069*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"7314e853-df67-4e58-86b8-90bd800a6ddc"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Set", " ", "1"}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7840200836388636`*^9, 3.7840200894809914`*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"c4f96019-a1e2-4a17-accb-fabbfdbab93f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nu", "=", "3"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{"(*", "sigir", "*)"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"sigis", "=", "sigir"}], ";", " ", 
     RowBox[{"Do", "[", 
      RowBox[{"(*", "r", "*)"}], " ", "\[IndentingNewLine]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"ir1", "=", 
         RowBox[{
          RowBox[{"2", "r"}], "-", "1"}]}], ";", 
        RowBox[{"is1", "=", 
         RowBox[{
          RowBox[{"2", "r"}], "-", "1"}]}], ";", 
        RowBox[{"ir2", "=", 
         RowBox[{"2", "r"}]}], ";", 
        RowBox[{"is2", "=", 
         RowBox[{"2", "r"}]}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<ir1, is1: \>\"", ",", " ", "ir1", ",", "\"\<, \>\"", ",", "is1",
           ",", "\"\<;  ir2, is2: \>\"", ",", "ir2", ",", "\"\<, \>\"", ",", 
          "is2"}], "]"}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{"(*", "li", "*)"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"S", "=", 
            RowBox[{"Sgen", "[", 
             RowBox[{"nu", ",", "li"}], "]"}]}], ";", 
           RowBox[{"Spp1", "=", 
            RowBox[{"SgenPP", "[", 
             RowBox[{
             "ir1", ",", "is1", ",", "sigir", ",", "sigis", ",", "S"}], 
             "]"}]}], ";", 
           RowBox[{"Spp2", "=", 
            RowBox[{"SgenPP", "[", 
             RowBox[{
             "ir2", ",", "is2", ",", "sigir", ",", "sigis", ",", "S"}], 
             "]"}]}], ";", 
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<\!\(\*StyleBox[\"li\",FontColor->RGBColor[0, 0.67, 0]]\): \>\
\"", ",", "li", ",", "\"\<.  \!\(\*SubscriptBox[\(\[Sigma]\), \(ir\)]\):\>\"",
              ",", 
             RowBox[{"Arr", "[", 
              RowBox[{"{", "sigir", "}"}], "]"}], ",", 
             "\"\<, \!\(\*SubscriptBox[\(\[Sigma]\), \(is\)]\):\>\"", ",", 
             RowBox[{"Arr", "[", 
              RowBox[{"{", "sigis", "}"}], "]"}], " ", ",", "\"\<,   S: \>\"",
              ",", 
             RowBox[{"Arr", "[", "S", "]"}], ",", "\"\<, Spp1: \>\"", ",", 
             RowBox[{"Arr", "[", "Spp1", "]"}], ",", "\"\<, Spp2: \>\"", ",", 
             RowBox[{"Arr", "[", "Spp2", "]"}]}], "]"}], ";", 
           RowBox[{"A1", "=", 
            RowBox[{"A2num1", "[", 
             RowBox[{"ir1", ",", "is1", ",", "nu", ",", "Spp1"}], "]"}]}], 
           ";", 
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<\!\(\*StyleBox[\"A1\",FontColor->RGBColor[1, 0.5, 0]]\): \
\>\"", ",", "A1"}], "]"}], ";", 
           RowBox[{"A2", "=", 
            RowBox[{"A2num1", "[", 
             RowBox[{"ir2", ",", "is2", ",", "nu", ",", "Spp2"}], "]"}]}], 
           " ", ";", " ", 
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<\!\(\*StyleBox[\"A2\",FontColor->RGBColor[1, 0.5, 0]]\): \
\>\"", ",", "A2"}], "]"}], ";", 
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<\!\(\*StyleBox[\"\[RightArrow]\",FontColor->RGBColor[1, 0, \
0]]\) \!\(\*StyleBox[\"A1\",FontColor->RGBColor[1, 0, 0]]\)\!\(\*StyleBox[\"-\
\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"A2\",FontColor->RGBColor[1, 0, 0]]\): \>\"", ",", " ", 
             RowBox[{"Simplify", "[", 
              RowBox[{"A1", "-", "A2"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"li", ",", "0", ",", 
            RowBox[{
             RowBox[{"2", "^", "nu"}], "-", "1"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", "nu"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"sigir", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7831913048081107`*^9, 3.78319136255984*^9}, {
  3.7831914389790573`*^9, 3.783191493498135*^9}, {3.783191649196064*^9, 
  3.7831917224913588`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"d2f4877c-3344-4427-8596-f63b37efdc4b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Set", " ", "2"}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.78402009433914*^9, 3.7840200988846235`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"c350b9dc-a363-4cc4-9cee-e42d78f268b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nu", "=", "3"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{"(*", "sigir", "*)"}], " ", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{"(*", "sigis", "*)"}], " ", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{"(*", "r", "*)"}], " ", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{"(*", "s", "*)"}], 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"r", "\[Equal]", "s"}], ",", " ", 
             RowBox[{"Goto", "[", "end", "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", " ", 
           RowBox[{"ir1", "=", 
            RowBox[{
             RowBox[{"2", "r"}], " ", "-", "1"}]}], ";", 
           RowBox[{"is1", "=", 
            RowBox[{
             RowBox[{"2", "s"}], "-", "1"}]}], ";", 
           RowBox[{"ir2", "=", 
            RowBox[{"2", "r"}]}], ";", 
           RowBox[{"is2", "=", 
            RowBox[{
             RowBox[{"2", "s"}], "-", "1"}]}], ";", 
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<ir1, is1: \>\"", ",", " ", "ir1", ",", "\"\<, \>\"", ",", 
             "is1", ",", "\"\<;  ir2, is2: \>\"", ",", "ir2", ",", 
             "\"\<, \>\"", ",", "is2"}], "]"}], ";", 
           RowBox[{"Do", "[", 
            RowBox[{"(*", "li", "*)"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"S", "=", 
               RowBox[{"Sgen", "[", 
                RowBox[{"nu", ",", "li"}], "]"}]}], ";", 
              RowBox[{"Spp1", "=", 
               RowBox[{"SgenPP", "[", 
                RowBox[{
                "ir1", ",", "is1", ",", "sigir", ",", "sigis", ",", "S"}], 
                "]"}]}], ";", 
              RowBox[{"A1", "=", 
               RowBox[{"A2num1", "[", 
                RowBox[{"ir1", ",", "is1", ",", "nu", ",", "Spp1"}], "]"}]}], 
              " ", ";", 
              RowBox[{"Print", "[", 
               RowBox[{
               "\"\<\!\(\*StyleBox[\"A1\",FontColor->RGBColor[1, 0.5, 0]]\): \
\>\"", ",", "A1"}], "]"}], ";", " ", 
              RowBox[{"Spp2", "=", 
               RowBox[{"SgenPP", "[", 
                RowBox[{
                "ir2", ",", "is2", ",", "sigir", ",", "sigis", ",", "S"}], 
                "]"}]}], ";", 
              RowBox[{"Print", "[", 
               RowBox[{
               "\"\<\!\(\*StyleBox[\"li\",FontColor->RGBColor[0, 0.67, 0]]\): \
\>\"", ",", "li", ",", 
                "\"\<.  \!\(\*SubscriptBox[\(\[Sigma]\), \(ir\)]\):\>\"", ",", 
                RowBox[{"Arr", "[", 
                 RowBox[{"{", "sigir", "}"}], "]"}], ",", 
                "\"\<, \!\(\*SubscriptBox[\(\[Sigma]\), \(is\)]\):\>\"", ",", 
                RowBox[{"Arr", "[", 
                 RowBox[{"{", "sigis", "}"}], "]"}], " ", ",", 
                "\"\<,   Spp1: \>\"", ",", 
                RowBox[{"Arr", "[", "Spp1", "]"}], ",", "\"\<,  Spp2: \>\"", 
                ",", 
                RowBox[{"Arr", "[", "Spp2", "]"}]}], "]"}], ";", 
              RowBox[{"A2", "=", 
               RowBox[{"A2num1", "[", 
                RowBox[{"ir2", ",", "is2", ",", "nu", ",", "Spp2"}], "]"}]}], 
              " ", ";", 
              RowBox[{"Print", "[", 
               RowBox[{
               "\"\<\!\(\*StyleBox[\"A2\",FontColor->RGBColor[1, 0.5, 0]]\): \
\>\"", ",", "A2"}], "]"}], ";", 
              RowBox[{"Print", "[", 
               RowBox[{
               "\"\<\!\(\*StyleBox[\"\[RightArrow]\",FontColor->RGBColor[1, \
0, 0]]\) \!\(\*StyleBox[\"A1\",FontColor->RGBColor[1, 0, 0]]\)\!\(\*StyleBox[\
\"-\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"A2\",FontColor->RGBColor[1, 0, 0]]\): \>\"", ",", " ", 
                RowBox[{"Simplify", "[", 
                 RowBox[{"A1", "-", "A2"}], "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"li", ",", "0", ",", 
               RowBox[{
                RowBox[{"2", "^", "nu"}], "-", "1"}]}], "}"}]}], "]"}], ";", 
           RowBox[{"Label", "[", "end", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "1", ",", "nu"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "1", ",", "nu"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"sigis", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"sigir", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.783188986882638*^9, 3.7831890411667395`*^9}, {
   3.783189107838928*^9, 3.783189220343737*^9}, {3.783189299387658*^9, 
   3.78318932172581*^9}, {3.783189426389144*^9, 3.783189479376251*^9}, {
   3.7831896221552086`*^9, 3.783189622514869*^9}, {3.7831897039641066`*^9, 
   3.7831897075576334`*^9}, {3.7831897459229965`*^9, 3.783189761310009*^9}, 
   3.783189817656911*^9, {3.7831899629977865`*^9, 3.7831900051603937`*^9}, {
   3.7831900529141226`*^9, 3.7831900537268753`*^9}, 3.7831901072919693`*^9, {
   3.7831901614511547`*^9, 3.783190164809757*^9}, {3.78319019513076*^9, 
   3.7831901955525274`*^9}, {3.783190262427421*^9, 3.78319029899697*^9}, {
   3.783190350828523*^9, 3.7831903558435373`*^9}, {3.7831907001214437`*^9, 
   3.7831907114628816`*^9}, {3.7831909592168007`*^9, 
   3.7831909659964266`*^9}, {3.7832007410477314`*^9, 3.783200741157447*^9}, {
   3.783200831729944*^9, 3.783200848335023*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"91a79e70-cf4f-43ec-9e6b-4eb4149bd047"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Set", " ", "3"}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7840201028371687`*^9, 3.784020105945984*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"7c634373-a186-4976-af78-1a3b67cebe1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nu", "=", "3"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{"(*", "sigir", "*)"}], " ", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{"(*", "sigis", "*)"}], " ", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{"(*", "r", "*)"}], " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"ir1", "=", 
          RowBox[{
           RowBox[{"2", "r"}], "-", "1"}]}], ";", 
         RowBox[{"is1", "=", 
          RowBox[{"2", "r"}]}], ";", 
         RowBox[{"ir2", "=", 
          RowBox[{
           RowBox[{"2", "r"}], "-", "1"}]}], ";", 
         RowBox[{"is2", "=", 
          RowBox[{"2", "r"}]}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<ir1, is1: \>\"", ",", " ", "ir1", ",", "\"\<, \>\"", ",", 
           "is1", ",", "\"\<;  ir2, is2: \>\"", ",", "ir2", ",", "\"\<, \>\"",
            ",", "is2"}], "]"}], ";", 
         RowBox[{"Do", "[", 
          RowBox[{"(*", "li", "*)"}], " ", 
          RowBox[{
           RowBox[{
            RowBox[{"S", "=", 
             RowBox[{"Sgen", "[", 
              RowBox[{"nu", ",", "li"}], "]"}]}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<\!\(\*StyleBox[\"li\",FontColor->RGBColor[0, 0.67, 0]]\): \
\>\"", ",", "li", ",", 
              "\"\<.  \!\(\*SubscriptBox[\(\[Sigma]\), \(ir\)]\):\>\"", ",", 
              RowBox[{"Arr", "[", 
               RowBox[{"{", "sigir", "}"}], "]"}], ",", 
              "\"\<, \!\(\*SubscriptBox[\(\[Sigma]\), \(is\)]\):\>\"", ",", 
              RowBox[{"Arr", "[", 
               RowBox[{"{", "sigis", "}"}], "]"}], " ", ",", 
              "\"\<,   S: \>\"", ",", 
              RowBox[{"Arr", "[", "S", "]"}]}], "]"}], ";", 
            RowBox[{"A1", "=", 
             RowBox[{"A2num1", "[", 
              RowBox[{"ir1", ",", "is1", ",", "nu", ",", "S"}], "]"}]}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<\!\(\*StyleBox[\"A1\",FontColor->RGBColor[1, 0.5, 0]]\): \>\
\"", ",", "A1"}], "]"}], ";", 
            RowBox[{"A2", "=", 
             RowBox[{"A2num1", "[", 
              RowBox[{"ir2", ",", "is2", ",", "nu", ",", "S"}], "]"}]}], " ", 
            ";", " ", 
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<\!\(\*StyleBox[\"A2\",FontColor->RGBColor[1, 0.5, 0]]\): \>\
\"", ",", "A2"}], "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<\!\(\*StyleBox[\"\[RightArrow]\",FontColor->RGBColor[1, 0, \
0]]\) \!\(\*StyleBox[\"A1\",FontColor->RGBColor[1, 0, 0]]\)\!\(\*StyleBox[\"-\
\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"A2\",FontColor->RGBColor[1, 0, 0]]\): \>\"", ",", " ", 
              RowBox[{"Simplify", "[", 
               RowBox[{"A1", "-", "A2"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"li", ",", "0", ",", 
             RowBox[{
              RowBox[{"2", "^", "nu"}], "-", "1"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "1", ",", "nu"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"sigis", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"sigir", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7831904260295677`*^9, 3.7831904465876274`*^9}, {
   3.783190534285411*^9, 3.7831905798684206`*^9}, {3.7831906339182186`*^9, 
   3.7831906345586967`*^9}, {3.783190733832267*^9, 3.783190737409528*^9}, {
   3.78319077608796*^9, 3.78319077660386*^9}, 3.783190814328943*^9, {
   3.7831909376749563`*^9, 3.783190942986283*^9}, {3.7831910256234283`*^9, 
   3.783191067676243*^9}, {3.7831911952238417`*^9, 3.7831912134386616`*^9}, {
   3.7832010294018855`*^9, 3.783201039133933*^9}, 3.7840509443883286`*^9},
 CellLabel->
  "In[154]:=",ExpressionUUID->"ecf1f451-37e7-46b0-aa16-95e996cf4aa5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   StyleBox["New",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[":",
    FontColor->RGBColor[1, 0, 0]], " ", 
   RowBox[{
   "Included", " ", "in", " ", "\[Section]", " ", "C", ".1", " ", "of", " ", 
    RowBox[{"arXiv", ":", 
     RowBox[{"1912.00474", " ", 
      RowBox[{"(", "v2", ")"}]}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832313488972167*^9, 3.8323135488127565`*^9}, {
   3.8323183222139144`*^9, 3.832318323791667*^9}, 3.838780962626609*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"876a4630-a0b3-4a5b-abbf-4672be02046f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "S1PI", "]"}], ";", 
  RowBox[{
   RowBox[{"S1PI", "[", 
    RowBox[{"P_", ",", "r_", ",", "s_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Returns", " ", "True", " ", "if", " ", "the", " ", "self"}], 
       "-", 
       RowBox[{
       "energy", " ", "diagram", " ", "contributing", " ", "to", " ", 
        "\[CapitalSigma]", 
        RowBox[{"(", 
         RowBox[{"s", ",", "r"}], ")"}], " ", "is", " ", "one"}], "-", 
       RowBox[{"particle", " ", "irreducible", " ", 
        RowBox[{"(", 
         RowBox[{"1", "PI"}], ")"}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"False", " ", 
        RowBox[{"otherwise", ".", " ", "Based"}], " ", "on"}], " ", "<", 
       "SkeletonG", ">", "."}]}], " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "j", ",", "k", ",", "l", ",", "nu", ",", "ex", ",", "e1", ",",
        "Q", ",", "v", ",", "gr", ",", "grx"}], "}"}], ",", 
     RowBox[{
      RowBox[{"nu", "=", 
       RowBox[{
        RowBox[{"Length", "[", "P", "]"}], "/", "2"}]}], ";", 
      RowBox[{"Q", "=", 
       RowBox[{"ToCycles", "[", "P", "]"}]}], ";", 
      RowBox[{"gr", "=", 
       RowBox[{"GraphG", "[", 
        RowBox[{"P", ",", "r", ",", "s"}], "]"}]}], ";", 
      RowBox[{"ex", "=", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         StyleBox["r", "OperatorCharacter"]}], "}"}]}], ";", 
      RowBox[{"v", "=", "True"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{"(*", "i", "*)"}], " ", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{"(*", "j", "*)"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"e1", "=", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Q", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"Q", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], "]"}]}], 
             "}"}]}], ";", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"e1", "\[NotEqual]", " ", "ex"}], ",", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"grx", "=", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"nu", "\[Equal]", "1"}], ",", 
                  RowBox[{"DeleteEdges", "[", 
                   RowBox[{"gr", ",", 
                    RowBox[{"{", "e1", "}"}]}], "]"}], ",", 
                  RowBox[{"DeleteEdges", "[", 
                   RowBox[{"gr", ",", 
                    RowBox[{"{", 
                    RowBox[{"e1", ",", 
                    RowBox[{"{", 
                    RowBox[{"r", ",", "s"}], "}"}]}], "}"}]}], "]"}]}], 
                 "]"}]}], ";", 
               RowBox[{"v", "=", 
                RowBox[{"ConnectedQ", "[", 
                 RowBox[{"grx", ",", "Weak"}], "]"}]}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"v", "\[Equal]", " ", "False"}], ",", 
                 RowBox[{"Goto", "[", "end", "]"}]}], "]"}]}], ")"}]}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"Q", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "Q", "]"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"Label", "[", "end", "]"}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"{", 
        RowBox[{"gr", ",", "v"}], "}"}]}], ";", "T"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7816348995901184`*^9, 3.7816349234903364`*^9}, {
   3.7816349627149105`*^9, 3.781635003158909*^9}, {3.78163511781905*^9, 
   3.781635127129348*^9}, {3.781636229475043*^9, 3.7816362373794303`*^9}, {
   3.7816437019420023`*^9, 3.7816437061597567`*^9}, {3.7816451981626654`*^9, 
   3.7816451990531087`*^9}, {3.7818628381532717`*^9, 
   3.7818628426362324`*^9}, {3.7818630786555324`*^9, 3.781863106681051*^9}, {
   3.781863259488781*^9, 3.78186328684173*^9}, {3.7818633212867427`*^9, 
   3.781863349045828*^9}, {3.781864037637885*^9, 3.7818640459637504`*^9}, {
   3.7818937598086767`*^9, 3.7818937785233107`*^9}, {3.781903638777465*^9, 
   3.7819036418080244`*^9}, {3.781968923622673*^9, 3.7819689244658313`*^9}, 
   3.782521538745948*^9, {3.7914589065352945`*^9, 3.791458922546818*^9}, {
   3.7914591210009413`*^9, 3.7914591401259966`*^9}, {3.7914593275040984`*^9, 
   3.791459401299402*^9}, {3.791459435260239*^9, 3.7914595020415535`*^9}, {
   3.7914657985899925`*^9, 3.7914658102901063`*^9}, {3.7914658482814417`*^9, 
   3.791465876446749*^9}, {3.7914677194060326`*^9, 3.7914677213427205`*^9}, {
   3.826007935395375*^9, 3.8260079374422417`*^9}, {3.8260080994352884`*^9, 
   3.82600810507456*^9}, {3.826008335739376*^9, 3.826008337520204*^9}, {
   3.826009143388632*^9, 3.8260091475010495`*^9}, {3.826009345807479*^9, 
   3.826009351111605*^9}, {3.826010049115505*^9, 3.826010093823389*^9}, 
   3.8260101615105457`*^9, {3.826010255144411*^9, 3.826010285684564*^9}, {
   3.826029427083846*^9, 3.826029454780896*^9}, {3.8260815464983597`*^9, 
   3.826081571023798*^9}, 3.8260817415317526`*^9, {3.8261316014153075`*^9, 
   3.826131611537795*^9}, {3.826268432784992*^9, 3.8262685283432474`*^9}, 
   3.826269309239627*^9, 3.8262694334867983`*^9, {3.8262742756327085`*^9, 
   3.826274283287613*^9}, {3.826279091666516*^9, 3.826279092338414*^9}, {
   3.826279272748955*^9, 3.826279274186119*^9}, {3.8262793051793585`*^9, 
   3.826279375895661*^9}, {3.826279418682498*^9, 3.82627942127517*^9}, {
   3.8262796325610857`*^9, 3.8262796332957697`*^9}, {3.826279696359208*^9, 
   3.826279752681736*^9}, {3.8262798153077526`*^9, 3.8262798535957036`*^9}, {
   3.8262800831997766`*^9, 3.8262800866364884`*^9}, {3.8262802349300275`*^9, 
   3.8262802629703417`*^9}, {3.826290519454062*^9, 3.826290572316737*^9}, {
   3.826290637254695*^9, 3.8262906538289566`*^9}, {3.826290739652673*^9, 
   3.826290749822177*^9}, {3.8262908479399095`*^9, 3.8262908520170736`*^9}, {
   3.8262909078009367`*^9, 3.8262909111907916`*^9}, 3.8262910358550177`*^9, {
   3.8262911486876135`*^9, 3.826291219609049*^9}, {3.8262912646137276`*^9, 
   3.8262913067605476`*^9}, {3.8262913391905136`*^9, 
   3.8262913445642476`*^9}, {3.8262913926775417`*^9, 3.8262914073773727`*^9}, 
   3.8262914657231264`*^9, {3.826291536565977*^9, 3.8262915423922772`*^9}, {
   3.826344718015353*^9, 3.826344774970338*^9}, {3.8263448827577*^9, 
   3.8263449050029173`*^9}, {3.826345266777937*^9, 3.8263452831647406`*^9}, {
   3.8263454512036653`*^9, 3.8263454674342537`*^9}, {3.8263455063001757`*^9, 
   3.8263455147981997`*^9}, {3.8263457653785243`*^9, 3.826345786561559*^9}, {
   3.8263458240372114`*^9, 3.826345830191551*^9}, 3.8263458699483395`*^9, {
   3.826345915047204*^9, 3.8263459374794703`*^9}, {3.826346105252836*^9, 
   3.8263461314185944`*^9}, {3.826346164223361*^9, 3.826346173689996*^9}, {
   3.826346246048106*^9, 3.8263462704174213`*^9}, {3.8263463160156946`*^9, 
   3.8263463721905336`*^9}, {3.82634733215605*^9, 3.826347368194061*^9}, {
   3.8263474367538223`*^9, 3.8263474425337324`*^9}, {3.8263474899289227`*^9, 
   3.826347490944293*^9}, {3.826347603746109*^9, 3.826347684976669*^9}, {
   3.826347760721905*^9, 3.8263477615809307`*^9}, 3.8263478823029027`*^9},
 CellLabel->
  "In[156]:=",ExpressionUUID->"169ae3f8-bef6-4813-b331-031d6b8aa8a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "Snux1PI", "]"}], ";", 
  RowBox[{
   RowBox[{"Snux1PI", "[", 
    RowBox[{"r_", ",", "s_", ",", "nu_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"By", " ", "considering", " ", "the", " ", "nu"}], "-", "th", 
       "-", 
       RowBox[{"order", " ", "connected", " ", "Green"}], "-", 
       RowBox[{
       "function", " ", "diagrams", " ", "that", " ", "through", " ", "the", 
        " ", "Green", " ", "functions", " ", "G_", "0", 
        RowBox[{"(", 
         RowBox[{"a", ",", 
          RowBox[{"s", "^", "+"}]}], ")"}], " ", "and", " ", "G_", "0", 
        RowBox[{"(", 
         RowBox[{"r", ",", "b"}], ")"}], " ", "are", " ", "linked", " ", "to",
         " ", "the", " ", "external", " ", "vertices", " ", "a", " ", "and", 
        " ", "b"}]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"selects", " ", "out", " ", "the", " ", 
         RowBox[{"\[CapitalSigma]", "^", 
          RowBox[{"{", 
           RowBox[{"(", "nu", ")"}], "}"}]}], 
         RowBox[{"(", 
          RowBox[{"s", ",", "r"}], ")"}], " ", "that", " ", "are", " ", 
         "one"}], "-", 
        RowBox[{"particle", " ", "irreducible", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "PI"}], ")"}], ".", " ", "Returns"}], " ", "the", " ",
          "corresponding", " ", "2", "nu"}], "-", 
        RowBox[{"permutations", " ", "of", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "...", ",", 
           RowBox[{"2", "nu"}]}], "}"}], " ", 
         RowBox[{"(", 
          RowBox[{"their", " ", "lexicographic", " ", "ranks"}], ")"}], " ", 
         "and", " ", "the", " ", "associated", " ", "weights", " ", "Lambda_", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"r", ",", "s"}], "}"}], "^", 
           RowBox[{"{", 
            RowBox[{"(", 
             RowBox[{"l", ";", "nu"}], ")"}], "}"}]}], ".", " ", "Based"}], 
         " ", "on"}]}], " ", "<", "SkeletonS", ">", "."}]}], " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "m", ",", "n", ",", "v", ",", "R", ",", "U", ",", "T", ",", "P", ",", 
       "rS", ",", "wS"}], "}"}], ",", 
     RowBox[{
      RowBox[{"R", "=", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", "nu"}]}], "]"}]}], ";", 
      RowBox[{"U", "=", 
       RowBox[{"ConnG", "[", 
        RowBox[{"r", ",", "s", ",", "nu"}], "]"}]}], ";", 
      RowBox[{"m", "=", 
       RowBox[{"Last", "[", "U", "]"}]}], ";", " ", 
      RowBox[{"n", "=", "0"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{"(*", "j", "*)"}], 
       RowBox[{
        RowBox[{
         RowBox[{"P", "=", 
          RowBox[{
           RowBox[{"Permutations", "[", "R", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"U", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], ";", 
         RowBox[{"v", "=", 
          RowBox[{
           RowBox[{"S1PI", "[", 
            RowBox[{"P", ",", "r", ",", "s"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{"v", ",", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", "=", 
              RowBox[{"n", "+", "1"}]}], ";", 
             RowBox[{
              RowBox[{"rS", "[", "n", "]"}], "=", 
              RowBox[{"U", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ";", 
             RowBox[{
              RowBox[{"wS", "[", "n", "]"}], "=", 
              RowBox[{"U", "[", 
               RowBox[{"[", 
                RowBox[{"m", "+", "j"}], "]"}], "]"}]}]}], ")"}]}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"rS", "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"T", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"wS", "[", "j", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}], 
        "]"}]}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"T", ",", "n"}], "]"}]}], ";", "T"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.781862634506118*^9, 3.781862653736001*^9}, {
   3.7818627251569977`*^9, 3.7818628156727233`*^9}, {3.7818628882667465`*^9, 
   3.7818629986730237`*^9}, {3.7818630331027813`*^9, 3.781863034603215*^9}, {
   3.781863391395566*^9, 3.781863414299511*^9}, {3.781863500810875*^9, 
   3.781863507309334*^9}, {3.781863632076801*^9, 3.781863753345106*^9}, {
   3.781863901904049*^9, 3.781863959577571*^9}, {3.781864002786296*^9, 
   3.7818640103311987`*^9}, {3.781864288312587*^9, 3.781864307761113*^9}, {
   3.781864372542836*^9, 3.781864425150659*^9}, {3.7818644654692636`*^9, 
   3.7818644660316305`*^9}, 3.781864533609426*^9, {3.7818681347492833`*^9, 
   3.781868139450674*^9}, {3.78186819551556*^9, 3.781868335489085*^9}, {
   3.781869349453071*^9, 3.7818693520153885`*^9}, {3.7818844483056593`*^9, 
   3.7818844505398555`*^9}, {3.7818938339314947`*^9, 
   3.7818938371498337`*^9}, {3.7818949422344055`*^9, 3.781894943015482*^9}, {
   3.781903409114222*^9, 3.7819034228764877`*^9}, 3.7819036828139887`*^9, {
   3.781904809043023*^9, 3.7819048717937555`*^9}, {3.7819049044270277`*^9, 
   3.7819049686458955`*^9}, {3.781905009073867*^9, 3.781905031537706*^9}, {
   3.7819051020988626`*^9, 3.781905177362897*^9}, {3.7819052220395193`*^9, 
   3.7819052860244427`*^9}, {3.781905538040206*^9, 3.7819055420704126`*^9}, {
   3.7819399884628696`*^9, 3.781939988931265*^9}, {3.781968928948927*^9, 
   3.7819689297928314`*^9}, {3.782230017693719*^9, 3.782230025160716*^9}, 
   3.782521476963546*^9, {3.783902494440327*^9, 3.7839024950339794`*^9}, {
   3.7914596273408604`*^9, 3.791459668658991*^9}, {3.7914628948173137`*^9, 
   3.791462908032609*^9}, {3.7914631762665367`*^9, 3.791463199667369*^9}, {
   3.7914658617154417`*^9, 3.791465893817336*^9}, {3.8260084002705355`*^9, 
   3.826008417212736*^9}, {3.8260086944915676`*^9, 3.8260087026458592`*^9}, {
   3.8260087586795096`*^9, 3.8260088040624475`*^9}, 3.8260183152416654`*^9, {
   3.8260820137175727`*^9, 3.8260820698918285`*^9}, {3.826132045230601*^9, 
   3.826132065569544*^9}, {3.8262875065576353`*^9, 3.8262875110880346`*^9}, {
   3.826290356226525*^9, 3.8262903625058613`*^9}, {3.826290425022524*^9, 
   3.8262904300530443`*^9}, {3.8262916827506056`*^9, 
   3.8262917019648685`*^9}, {3.826291837266822*^9, 3.8262918631584187`*^9}, 
   3.8262919017900124`*^9, 3.8262919780222225`*^9, 3.8262920109051547`*^9, {
   3.8262921942317533`*^9, 3.8262921955283165`*^9}, 3.8262922634187207`*^9, 
   3.826292467574211*^9, {3.826292520499386*^9, 3.8262925257637515`*^9}, {
   3.826345974705147*^9, 3.8263459878735094`*^9}, {3.826347895706053*^9, 
   3.8263478975493436`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"c4609fa0-ec69-4bf1-b3ff-f07abf856ef1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "Snu1PI", "]"}], ";", 
  RowBox[{
   RowBox[{"Snu1PI", "[", "nu_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "Returns", " ", "the", " ", "permutations", " ", "and", " ", "the", 
        " ", "associated", " ", "weights", " ", "Lambda_", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"r", ",", "s"}], "}"}], "^", 
         RowBox[{"{", 
          RowBox[{"(", 
           RowBox[{"l", ";", "nu"}], ")"}], "}"}]}], " ", "corresponding", 
        " ", "to", " ", "one"}], "-", 
       RowBox[{"particle", " ", "irreducible", " ", 
        RowBox[{"(", 
         RowBox[{"1", "PI"}], ")"}]}]}], ",", " ", 
      RowBox[{"or", " ", "proper"}], ",", " ", 
      RowBox[{
       RowBox[{"self", "-", 
        RowBox[{
        "energy", " ", "diagrams", " ", "associated", " ", "with", " ", "the",
          " ", "three", " ", "relevant", " ", "pairs", " ", 
         RowBox[{"(", 
          RowBox[{"r", ",", "s"}], ")"}]}]}], " ", "=", " ", 
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}]}], ",", " ", 
      RowBox[{"(", 
       RowBox[{"1", ",", "2"}], ")"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", ",", "3"}], ")"}], ".", " ", "It"}], " ", "also", " ", 
        "prints", " ", "some", " ", "relevant", " ", 
        RowBox[{"details", ".", " ", "Based"}], " ", "in"}], " ", "<", "Snu", 
       ">", "."}]}], " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "tx", ",", "S11", ",", "S12", ",", "S13", ",", "m11", ",", "m12", ",", 
       "m13", ",", "num", ",", "m", ",", "T"}], "}"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"tx", "[", "n_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ld", ",", "t"}], "}"}], ",", 
         RowBox[{
          RowBox[{"ld", "=", 
           RowBox[{"Last", "[", 
            RowBox[{"IntegerDigits", "[", "n", "]"}], "]"}]}], ";", 
          RowBox[{"t", "=", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"ld", "\[Equal]", "1"}], ",", "\"\<st\>\"", ",", 
             RowBox[{"ld", "\[Equal]", "2"}], ",", "\"\<nd\>\"", ",", 
             RowBox[{"ld", "\[Equal]", "3"}], ",", "\"\<rd\>\"", ",", 
             RowBox[{"ld", ">", "3"}], ",", "\"\<th\>\""}], "]"}]}], ";", 
          "t"}]}], "]"}]}], ";", 
      RowBox[{"S11", "=", 
       RowBox[{"Snux1PI", "[", 
        RowBox[{"1", ",", "1", ",", "nu"}], "]"}]}], ";", 
      RowBox[{"S12", "=", 
       RowBox[{"Snux1PI", "[", 
        RowBox[{"1", ",", "2", ",", "nu"}], "]"}]}], ";", 
      RowBox[{"m11", "=", 
       RowBox[{"Last", "[", "S11", "]"}]}], ";", 
      RowBox[{"m12", "=", 
       RowBox[{"Last", "[", "S12", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"nu", ">", "1"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S13", "=", 
           RowBox[{"Snux1PI", "[", 
            RowBox[{"1", ",", "3", ",", "nu"}], "]"}]}], ";", 
          RowBox[{"m13", "=", 
           RowBox[{"Last", "[", "S13", "]"}]}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{"m13", "=", "0"}], ")"}]}], "]"}], ";", 
      RowBox[{"m", "=", 
       RowBox[{"m11", "+", "m12", "+", "m13"}]}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"For", " ", "nu"}], " ", "=", " ", "1"}], ",", " ", "2", ",",
         " ", "3", ",", " ", "4", ",", " ", 
        RowBox[{
         RowBox[{"...", " ", "the", " ", "m"}], " ", "=", " ", 
         RowBox[{
          RowBox[{
          "m_nu", " ", "below", " ", "must", " ", "be", " ", "equal", " ", 
           "to", " ", "m_", "1"}], " ", "=", " ", "2"}]}], ",", " ", 
        RowBox[{
         RowBox[{"m_", "2"}], " ", "=", " ", "6"}], ",", " ", 
        RowBox[{
         RowBox[{"m_", "3"}], " ", "=", " ", "42"}], ",", " ", 
        RowBox[{
         RowBox[{"m_", "4"}], " ", "=", " ", "414"}], ",", " ", 
        RowBox[{"...", " ", "."}]}], " ", "*)"}], " ", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<The total number m of the \>\"", ",", "nu", ",", 
        RowBox[{"tx", "[", "nu", "]"}], ",", 
        "\"\<-order 1PI diagrams contributing to \[CapitalSigma](a,b): \>\"", 
        ",", "m"}], "]"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<The total number m = \>\"", ",", "m", ",", 
        "\"\< is the sum of m11: \>\"", ",", "m11", ",", "\"\<, m12: \>\"", 
        ",", "m12", ",", "\"\<, and m13: \>\"", ",", "m13"}], "]"}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"S11", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", 
           RowBox[{"S11", "[", 
            RowBox[{"[", 
             RowBox[{"m11", "+", "j"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "m11"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"T", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"S12", "[", 
              RowBox[{"[", "j", "]"}], "]"}], ",", 
             RowBox[{"S12", "[", 
              RowBox[{"[", 
               RowBox[{"m12", "+", "j"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "m12"}], "}"}]}], "]"}]}], "]"}]}], 
      ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"nu", ">", "1"}], ",", 
        RowBox[{"(", 
         RowBox[{"T", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"T", ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"S13", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", 
                RowBox[{"S13", "[", 
                 RowBox[{"[", 
                  RowBox[{"m13", "+", "j"}], "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "m13"}], "}"}]}], "]"}]}], "]"}]}],
          ")"}]}], "]"}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Flatten", "[", "T", "]"}]}], ";", 
      RowBox[{"num", "=", 
       RowBox[{"{", 
        RowBox[{"m11", ",", "m12", ",", "m13", ",", "m"}], "}"}]}], ";", 
      RowBox[{"T", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"T", ",", "num"}], "]"}], "]"}]}], ";", "T"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.781867682730141*^9, 3.781867717143897*^9}, {
   3.781867793173542*^9, 3.7818680994757023`*^9}, {3.7818684272185397`*^9, 
   3.781868427671178*^9}, {3.781869597816965*^9, 3.781869598754609*^9}, {
   3.7818779657950997`*^9, 3.78187797941695*^9}, {3.7818781572191377`*^9, 
   3.781878169356517*^9}, {3.781884668413599*^9, 3.781884685378348*^9}, 
   3.7818942669078217`*^9, {3.7818949339238853`*^9, 3.781894938438469*^9}, {
   3.7818958445032034`*^9, 3.7818958719342513`*^9}, {3.78189602427332*^9, 
   3.7818960840877514`*^9}, {3.781896139684026*^9, 3.7818962157754726`*^9}, {
   3.7818963025169983`*^9, 3.7818963073902187`*^9}, {3.7819037090729475`*^9, 
   3.7819037763699903`*^9}, {3.781905307582287*^9, 3.781905437563622*^9}, {
   3.781905472055518*^9, 3.781905493706272*^9}, {3.7819284953517213`*^9, 
   3.781928544561011*^9}, {3.7819400458559027`*^9, 3.781940070005742*^9}, {
   3.7819689344479856`*^9, 3.7819689352136965`*^9}, {3.782493340250219*^9, 
   3.782493435774706*^9}, {3.7824934870283537`*^9, 3.782493523238226*^9}, {
   3.7824935670098734`*^9, 3.782493600971192*^9}, {3.7824937714003224`*^9, 
   3.782493778711195*^9}, {3.7824938509911366`*^9, 3.7824938547711134`*^9}, {
   3.7825208013575463`*^9, 3.7825208076377153`*^9}, {3.782520857641588*^9, 
   3.782520862764988*^9}, {3.7835395632892303`*^9, 3.783539571021448*^9}, {
   3.7839023333378797`*^9, 3.783902339680473*^9}, {3.7914629679870296`*^9, 
   3.791462987888573*^9}, {3.791463049061428*^9, 3.7914631137810845`*^9}, {
   3.791463144445816*^9, 3.7914631513504605`*^9}, {3.791463208118137*^9, 
   3.791463213648096*^9}, {3.791463557505741*^9, 3.791463561848078*^9}, {
   3.7914659023463483`*^9, 3.7914659151871123`*^9}, {3.821619910864008*^9, 
   3.8216199165970364`*^9}, {3.821620901912094*^9, 3.8216209032399387`*^9}, 
   3.8216209866265593`*^9, {3.8216212534544954`*^9, 3.821621256344421*^9}, {
   3.8259543886107464`*^9, 3.825954400827092*^9}, {3.8259544394893665`*^9, 
   3.825954459797076*^9}, {3.8263515610074883`*^9, 3.82635168886827*^9}, {
   3.826352015008823*^9, 3.8263520168682203`*^9}, 3.8263521291953416`*^9},
 CellLabel->
  "In[158]:=",ExpressionUUID->"87844b1a-be31-4966-85f0-b275f45e1da9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "CountL", "]"}], ";", 
  RowBox[{
   RowBox[{"CountL", "[", "T_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"Given", " ", "a", " ", 
       RowBox[{"cycle", " ", "[", "T", "]"}], " ", "of", " ", "a", " ", "2", 
       "nu"}], "-", 
      RowBox[{"permutation", " ", "representing", " ", "a", " ", "self"}], 
      "-", 
      RowBox[{"energy", " ", "diagram", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "whose", " ", "vertices", " ", "are", " ", "indexed", " ", "in", " ",
           "such", " ", "a", " ", "way", " ", "that", " ", "the", " ", 
          "vertices", " ", "of", " ", "a", " ", "two"}], "-", 
         RowBox[{
         "body", " ", "interaction", " ", "potential", " ", "are", " ", "of", 
          " ", "the", " ", "form", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "j"}], "-", "1"}], ",", 
            RowBox[{"2", "j"}]}], ")"}], " ", "or", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "j"}], ",", 
            RowBox[{
             RowBox[{"2", "j"}], "-", "1"}]}], ")"}]}]}], ")"}], " ", 
       "returns", " ", "False", " ", "if", " ", "the", " ", "part", " ", "of",
        " ", "the", " ", "self"}], "-", 
      RowBox[{
      "energy", " ", "diagram", " ", "represented", " ", "by", " ", "T", " ", 
       "is", " ", "linked", " ", "to", " ", "the", " ", "remaining", " ", 
       "part", " ", "of", " ", "the", " ", "diagram", " ", "by", " ", "a", 
       " ", "single", " ", "interaction", " ", 
       RowBox[{"line", "."}]}]}], " ", "*)"}], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l", ",", "m", ",", "i", ",", "k", ",", ",", "k1", ",", "v"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"l", "=", 
       RowBox[{"Length", "[", "T", "]"}]}], ";", 
      RowBox[{"m", "=", "0"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{"(*", "i", "*)"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"k", " ", "=", " ", 
          RowBox[{"T", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", 
         RowBox[{"k1", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{"k", "-", "1"}], ",", 
            RowBox[{"k", "+", "1"}]}], "]"}]}], ";", 
         RowBox[{"v", "=", 
          RowBox[{"MemberQ", "[", 
           RowBox[{"T", ",", "k1"}], "]"}]}], ";", 
         RowBox[{"m", "=", 
          RowBox[{"m", "+", 
           RowBox[{"If", "[", 
            RowBox[{"v", ",", "0", ",", "1"}], "]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "l"}], "}"}]}], "]"}], ";", 
      RowBox[{"v", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", "\[Equal]", "1"}], ",", "False", ",", "True"}], "]"}]}],
       ";", "v"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826286019961298*^9, 3.82628605555812*^9}, {
   3.826286189713395*^9, 3.8262864467297964`*^9}, {3.826286533733348*^9, 
   3.8262866253500547`*^9}, {3.8262867302162066`*^9, 3.826286753351428*^9}, {
   3.826288050185216*^9, 3.826288323956233*^9}, 3.82628846411228*^9, {
   3.8262896593808365`*^9, 3.826289691607662*^9}, {3.826289736206663*^9, 
   3.8262897387949486`*^9}, 3.826289780144681*^9, {3.826348071664978*^9, 
   3.8263481265427876`*^9}, {3.8263503268693914`*^9, 
   3.8263503316026545`*^9}, {3.8263525934467864`*^9, 3.82635260684991*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"4faf5fbe-ed11-497a-8472-2abbab49c3e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "Tadpole", "]"}], ";", 
  RowBox[{
   RowBox[{"Tadpole", "[", "P_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Given", " ", "a", " ", "nu"}], "-", "th", "-", 
       RowBox[{"order", " ", "self"}], "-", 
       RowBox[{
       "energy", " ", "diagram", " ", "as", " ", "represented", " ", "by", 
        " ", "the", " ", "2", "nu"}], "-", 
       RowBox[{"permutation", " ", "P"}]}], ",", " ", 
      RowBox[{
      "returns", " ", "False", " ", "if", " ", "the", " ", "diagram", " ", 
       "has", " ", "at", " ", "least", " ", "one", " ", "tadpole", " ", 
       RowBox[{"insertion", "."}]}]}], " ", "*)"}], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "TC", ",", "v"}], "}"}], ",", 
     RowBox[{
      RowBox[{"TC", "=", 
       RowBox[{"ToCycles", "[", "P", "]"}]}], ";", 
      RowBox[{"v", "=", "True"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{"(*", "i", "*)"}], 
       RowBox[{
        RowBox[{"v", "=", 
         RowBox[{"v", "&&", " ", 
          RowBox[{"CountL", "[", 
           RowBox[{"TC", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "TC", "]"}]}], "}"}]}], "]"}], ";", "v"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8262868629196143`*^9, 3.8262868812146826`*^9}, {
  3.8262869354359217`*^9, 3.826287076687231*^9}, {3.82628802775344*^9, 
  3.8262880319394536`*^9}, {3.8262883330946875`*^9, 3.8262884876072536`*^9}, {
  3.826350337835576*^9, 3.826350345193223*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"5d7d4159-f02b-49bf-b1bb-dbf1d0727786"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "Snu1PInoTP", "]"}], ";", 
  RowBox[{
   RowBox[{"Snu1PInoTP", "[", 
    RowBox[{"T_", ",", "nu_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Using", " ", "the", " ", "output", " ", "of"}], " ", "<", 
       "Snu1PI", ">", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"that", " ", "is"}], ",", " ", 
         RowBox[{
          RowBox[{"with", " ", "T", " ", "obtained", " ", "by", " ", "T"}], 
          " ", "=", " ", 
          RowBox[{"Snu1PI", "[", "nu", "]"}]}]}], ")"}]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
        "returns", " ", "a", " ", "similar", " ", "output", " ", "as"}], " ", 
        "<", "Snu1PI", ">", " ", 
        RowBox[{
         RowBox[{
         "however", " ", "with", " ", "the", " ", "permutations", " ", 
          "corresponding", " ", "to", " ", "the", " ", "1", "PI", " ", 
          "self"}], "-", 
         RowBox[{
         "energy", " ", "diagrams", " ", "containing", " ", "tadpole", " ", 
          "insertions", " ", 
          RowBox[{"discarded", ".", " ", "The"}], " ", "number", " ", 
          "m"}]}]}], " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"m_nu", " ", "of", " ", "the", " ", "1", "PI", " ", "self"}],
          "-", 
         RowBox[{
         "energy", " ", "diagrams", " ", "of", " ", "order", " ", "nu", " ", 
          "without", " ", "tadpole", " ", "insertions", " ", "as", " ", 
          "calculated", " ", "by", " ", "this", " ", "program", " ", "must", 
          " ", "coincide", " ", "with", " ", "the", " ", "exact", " ", 
          "numbers", " ", "m_", "1"}]}], " ", "=", " ", "1"}]}], ",", " ", 
      RowBox[{
       RowBox[{"m_", "2"}], " ", "=", " ", "3"}], ",", " ", 
      RowBox[{
       RowBox[{"m_", "3"}], " ", "=", " ", "20"}], ",", " ", 
      RowBox[{
       RowBox[{"m_", "4"}], " ", "=", " ", "189"}], ",", " ", 
      RowBox[{"...", " ", 
       RowBox[{
        RowBox[{"[", 
         RowBox[{
          RowBox[{"see", " ", "Eqs", " ", 
           RowBox[{"(", "11", ")"}], " ", "and", " ", 
           RowBox[{"(", "12", ")"}], " ", "in", " ", 
           RowBox[{"L", ".", " ", "G", ".", " ", "Molinari"}]}], ",", " ", 
          RowBox[{
           RowBox[{"Phys", ".", " ", "Rev", ".", " ", "B"}], " ", "71"}], ",",
           " ", 
          RowBox[{"113102", " ", 
           RowBox[{"(", "2005", ")"}]}]}], "]"}], "."}]}]}], " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "tx", ",", "m", ",", "n", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       "l1", ",", "TY", ",", "TC", ",", "U", ",", "v"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"tx", "[", "n_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ld", ",", "t"}], "}"}], ",", 
         RowBox[{
          RowBox[{"ld", "=", 
           RowBox[{"Last", "[", 
            RowBox[{"IntegerDigits", "[", "n", "]"}], "]"}]}], ";", 
          RowBox[{"t", "=", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"ld", "\[Equal]", "1"}], ",", "\"\<st\>\"", ",", 
             RowBox[{"ld", "\[Equal]", "2"}], ",", "\"\<nd\>\"", ",", 
             RowBox[{"ld", "\[Equal]", "3"}], ",", "\"\<rd\>\"", ",", 
             RowBox[{"ld", ">", "3"}], ",", "\"\<th\>\""}], "]"}]}], ";", 
          "t"}]}], "]"}]}], ";", 
      RowBox[{"n", "=", 
       RowBox[{"Last", "[", "T", "]"}]}], ";", 
      RowBox[{"TX", "=", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", "nu"}]}], "]"}]}], ";", 
      RowBox[{"U", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"m", "=", "0"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{"(*", "j", "*)"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "=", 
          RowBox[{"Tadpole", "[", 
           RowBox[{
            RowBox[{"Permutations", "[", "TX", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"T", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", "j"}], "-", "1"}], "]"}], "]"}], "]"}], "]"}], 
           "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{"v", ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"U", "=", 
              RowBox[{"Flatten", "[", 
               RowBox[{"Append", "[", 
                RowBox[{"U", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"T", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "j"}], "-", "1"}], "]"}], "]"}], ",", 
                   RowBox[{"T", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "j"}], "]"}], "]"}]}], "}"}]}], "]"}], 
               "]"}]}], ";", 
             RowBox[{"m", "=", 
              RowBox[{"m", "+", "1"}]}]}], ")"}], ",", "98"}], "]"}]}], ",", 
        " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
      RowBox[{"U", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"U", ",", "m"}], "]"}], "]"}]}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<The total number m of the \>\"", ",", "nu", ",", 
        RowBox[{"tx", "[", "nu", "]"}], ",", 
        "\"\<-order 1PI diagrams without tadpole insertions contributing to \
\[CapitalSigma](a,b): \>\"", ",", "m"}], "]"}], ";", "U"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.825935003366729*^9, 3.8259350204251995`*^9}, {
   3.825935106764204*^9, 3.825935120878234*^9}, {3.8259352587829103`*^9, 
   3.8259353077396517`*^9}, {3.825935389401196*^9, 3.825935419316036*^9}, {
   3.825935475240326*^9, 3.8259354765368853`*^9}, {3.825935507107349*^9, 
   3.825935771279168*^9}, {3.825935804614625*^9, 3.825935822657695*^9}, {
   3.8259358623046446`*^9, 3.825935945112116*^9}, {3.825936182442495*^9, 
   3.8259363171549263`*^9}, {3.825936354974126*^9, 3.8259363560517073`*^9}, {
   3.8259505856333923`*^9, 3.82595059011671*^9}, {3.825950679938782*^9, 
   3.8259506873593864`*^9}, {3.825950772573636*^9, 3.8259508184690723`*^9}, {
   3.825950851070753*^9, 3.825950852960461*^9}, {3.825950900589833*^9, 
   3.825950942939701*^9}, {3.825950974541647*^9, 3.825951095631629*^9}, {
   3.825951553914197*^9, 3.8259515886086545`*^9}, {3.8259516291150675`*^9, 
   3.8259516450875235`*^9}, {3.825951680126133*^9, 3.8259517339978857`*^9}, {
   3.8259519008617845`*^9, 3.825951912796973*^9}, 3.82595196584649*^9, 
   3.825952093847496*^9, {3.8259526684542303`*^9, 3.8259527540210876`*^9}, {
   3.82595283845385*^9, 3.8259528493262415`*^9}, {3.825952963018557*^9, 
   3.8259530405623646`*^9}, {3.825953104969042*^9, 3.8259532107908926`*^9}, {
   3.8259535004725227`*^9, 3.8259535026277776`*^9}, {3.8259537855278654`*^9, 
   3.825953785762198*^9}, {3.8259538479970193`*^9, 3.825953848903567*^9}, {
   3.825955261858288*^9, 3.825955338678938*^9}, {3.825955398196109*^9, 
   3.8259553989307914`*^9}, {3.8260179347873354`*^9, 3.826017982488864*^9}, {
   3.8260181176178083`*^9, 3.826018180883197*^9}, {3.8260198072238684`*^9, 
   3.826019824095353*^9}, {3.826019945941143*^9, 3.826019950659236*^9}, {
   3.826024970678768*^9, 3.8260252186205473`*^9}, {3.826025275091592*^9, 
   3.826025300022812*^9}, {3.8260253409194994`*^9, 3.826025371827197*^9}, {
   3.8260254119744053`*^9, 3.8260254228625174`*^9}, 3.8260263958827157`*^9, {
   3.8260264519534407`*^9, 3.8260265257252502`*^9}, {3.8260277517235217`*^9, 
   3.826027754066719*^9}, {3.826282917389015*^9, 3.8262829463983355`*^9}, {
   3.826283080239582*^9, 3.826283094740099*^9}, 3.826283360906423*^9, {
   3.8262838886770167`*^9, 3.8262838988148127`*^9}, {3.8262839925746455`*^9, 
   3.8262839972761927`*^9}, {3.826287265658278*^9, 3.8262873010123463`*^9}, 
   3.8262873344415708`*^9, {3.8262873740421686`*^9, 3.826287400894823*^9}, {
   3.826288493168436*^9, 3.826288502900553*^9}, {3.8262885681665583`*^9, 
   3.8262885699317784`*^9}, {3.826288649821892*^9, 3.826288733151851*^9}, {
   3.8262887813565035`*^9, 3.8262889611411314`*^9}, {3.8262890086300116`*^9, 
   3.8262890456485643`*^9}, {3.826347851919382*^9, 3.8263478534658995`*^9}, {
   3.826348181608065*^9, 3.8263481901212597`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"ce388b45-5bc4-437a-bfb6-23069753037b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"End", " ", "of", " ", 
   RowBox[{
    StyleBox["New",
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox[":",
     FontColor->RGBColor[1, 0, 0]], " ", 
    RowBox[{"Included", " ", "in", " ", 
     RowBox[{"Sec", ".", " ", "C"}], ".1", " ", "of", " ", 
     RowBox[{"arXiv", ":", 
      RowBox[{"1912.00474", " ", 
       RowBox[{"(", "v2", ")"}]}]}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832328751621486*^9, 
  3.8323287553967175`*^9}},ExpressionUUID->"ca9c6576-524e-49bd-98b8-\
ee61f8a78e83"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FindsS", "[", 
     RowBox[{"j_", ",", "T1PInoTP_", ",", "T1PI_"}], "]"}], ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{" ", 
          RowBox[{
           RowBox[{"For", " ", "the", " ", "j"}], "-", 
           RowBox[{"th", " ", "diagram", " ", 
            RowBox[{"(", 
             RowBox[{
             "described", " ", "in", " ", "terms", " ", "of", " ", "an", " ", 
              "element", " ", "of", " ", "S_", 
              RowBox[{"{", 
               RowBox[{"2", "nu"}], "}"}]}], ")"}], " ", "in", " ", "the", 
            " ", "set", " ", "T1PInoTP", " ", "of", " ", "1", "PI", " ", 
            "self"}], "-", 
           RowBox[{
           "energy", " ", "diagrams", " ", "with", " ", "no", " ", "tadpole", 
            " ", "insertions", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                "T1PInoTP", " ", "is", " ", "the", " ", "output", " ", "of", 
                 " ", "the", " ", "programm"}], " ", "<", "Snu1PInoTP", ">"}],
                ":", " ", "T1PInoTP"}], " ", "=", " ", 
              RowBox[{"Snu1PInoTP", "[", 
               RowBox[{"T1PI", ",", "nu"}], "]"}]}]}]}]}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
            "where", " ", "T1PI", " ", "is", " ", "the", " ", "output", " ", 
             "of", " ", "the", " ", "program"}], " ", "<", "Snu1PI", ">"}], 
           ":", " ", "T1PI"}], "=", " ", 
          RowBox[{"Snu1PI", "[", "nu", "]"}]}]}], ")"}], ",", " ", 
       RowBox[{
       "returns", " ", "the", " ", "value", " ", "of", " ", "s", " ", "in", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", ",", "s"}], ")"}], ".", " ", "By"}], " ", 
        "construction"}], ",", " ", 
       RowBox[{"r", "=", "1."}]}], " ", "*)"}], 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", ",", "m", ",", "l", ",", "j1", ",", "s"}], "}"}], ",", 
      RowBox[{
       RowBox[{"k", "=", 
        RowBox[{"T1PInoTP", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "j"}], "-", "1"}], "]"}], "]"}]}], ";", 
       RowBox[{"m", "=", 
        RowBox[{"Last", "[", "T1PI", "]"}]}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"k", "\[Equal]", 
            RowBox[{"T1PI", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"2", "l"}], "-", "1"}], "]"}], "]"}]}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"j1", "=", "l"}], ";", 
             RowBox[{"Goto", "[", "end", "]"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "m"}], "}"}]}], "]"}], ";", 
       RowBox[{"Label", "[", "end", "]"}], ";", 
       RowBox[{"s", "=", 
        RowBox[{"FindsGS", "[", 
         RowBox[{"j1", ",", "T1PI"}], "]"}]}], ";", "s"}]}], "]"}]}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    StyleBox["New",
     FontColor->RGBColor[1, 0, 0]], ":", " ", 
    RowBox[{"Added", " ", "to", " ", "v2"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.83232678149076*^9, 3.832327047825868*^9}, {
  3.8323270887849293`*^9, 3.832327100735252*^9}, {3.8323271312436876`*^9, 
  3.8323271828727026`*^9}, {3.832327223300637*^9, 3.8323274126651983`*^9}, {
  3.8323274705260677`*^9, 3.8323276316268015`*^9}, {3.8323276672438116`*^9, 
  3.8323277027979016`*^9}, {3.8323287629726458`*^9, 
  3.8323288002937813`*^9}},ExpressionUUID->"d5a71702-d543-407b-87c0-\
43c2e2f7952d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   StyleBox["New",
    FontColor->RGBColor[1, 0, 0]], ":", " ", "Tests"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8323172538899007`*^9, 3.832317257341739*^9}, {
   3.8323288195392165`*^9, 3.832328820882183*^9}, 
   3.8323288841333456`*^9},ExpressionUUID->"1194714e-d211-481b-806b-\
439c9894d544"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"nu", ",", "Ra"}], "]"}], ";", 
  RowBox[{"nu", "=", "2"}], ";", 
  RowBox[{"Ra", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"1", ",", 
     RowBox[{"2", " ", "nu"}]}], "]"}]}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*StyleBox[\"nu\",FontColor->RGBColor[1, 0, 0]]\): \>\"", ",", 
    "nu"}], "]"}], ";", " ", 
  RowBox[{"Snu", "[", "nu", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"2", "PI", " ", "self"}], "-", 
    RowBox[{"energy", " ", "diagrams"}], " ", "-", " ", 
    RowBox[{"for", " ", "comparision"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8323181828078437`*^9, 3.832318220144269*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"41410d0f-a6a5-4aed-bf7a-18822a9b81de"],

Cell[BoxData[
 RowBox[{"Sigma1PI", " ", "=", 
  RowBox[{"Snu1PI", "[", "nu", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"1", "PI", " ", "self"}], "-", 
    RowBox[{"energy", " ", "diagrams"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.825951496911992*^9, 3.8259514981300287`*^9}, {
   3.8259547543842926`*^9, 3.825954767178141*^9}, {3.8259551250468483`*^9, 
   3.825955127873806*^9}, {3.8259555471584716`*^9, 3.825955547768196*^9}, 
   3.825955958579069*^9, {3.8259559974292793`*^9, 3.825955998881587*^9}, {
   3.826002325232088*^9, 3.8260023262474675`*^9}, {3.8323174199600506`*^9, 
   3.832317445181404*^9}, {3.8323178576958003`*^9, 3.832317861491788*^9}, 
   3.8323179903988276`*^9},
 CellLabel->
  "In[166]:=",ExpressionUUID->"d9dc2bd7-f08d-4d82-9f43-3dbf23509334"],

Cell[BoxData[
 RowBox[{
  RowBox[{"j", "=", "1"}], 
  RowBox[{"(*", 
   RowBox[{"j", "-", 
    RowBox[{
    "th", " ", "diagram", " ", "for", " ", "the", " ", "1", "PI", " ", 
     "self"}], "-", 
    RowBox[{"energy", " ", "function"}]}], "*)"}], ";", 
  RowBox[{"k", "=", 
   RowBox[{"Sigma1PI", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"2", "j"}], "-", "1"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7840217376674523`*^9, 3.784021747383926*^9}, {
  3.784021842830217*^9, 3.7840218460485153`*^9}, {3.7840221859686337`*^9, 
  3.7840222077919135`*^9}, {3.784022266621537*^9, 3.784022269214328*^9}, {
  3.8323178296555247`*^9, 3.8323178349663343`*^9}, {3.832317868036627*^9, 
  3.832317869364933*^9}, {3.8323265661197667`*^9, 3.8323265959247465`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"d5865274-96b7-4c45-81b3-99de70674b65"],

Cell[BoxData[
 RowBox[{"sym", "=", 
  RowBox[{"Sigma1PI", "[", 
   RowBox[{"[", 
    RowBox[{"2", "j"}], "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Symmetry", " ", "factor"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.784022048220065*^9, 3.7840221115330076`*^9}, {
  3.784022229957953*^9, 3.784022253499278*^9}, {3.8323178738482265`*^9, 
  3.8323178746761694`*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"f0bb2b39-afac-43f0-91a2-0b36fea27182"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"For", " ", 
   StyleBox["visualisation",
    FontColor->RGBColor[0, 0.67, 0]]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7840202884773445`*^9, 3.7840203036453085`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"8f111277-8363-4a09-a752-741ae1a1c78f"],

Cell[BoxData[
 RowBox[{"p", "=", " ", 
  RowBox[{
   RowBox[{"Permutations", "[", "Ra", "]"}], "[", 
   RowBox[{"[", "k", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7840208788075447`*^9, 3.7840208797290087`*^9}, {
   3.7840211150638742`*^9, 3.784021122640544*^9}, {3.784021161662241*^9, 
   3.7840211650676947`*^9}, {3.784021506737376*^9, 3.7840216164933443`*^9}, {
   3.7840217093463497`*^9, 3.7840217119394894`*^9}, {3.784021763364499*^9, 
   3.7840217658482976`*^9}, 3.8323181649839334`*^9},
 CellLabel->
  "In[170]:=",ExpressionUUID->"40a66e77-802c-48ed-bf8d-a7e6fcdd4dca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "=", "1"}], ";", 
  RowBox[{"s", "=", 
   RowBox[{"FindsGS", "[", 
    RowBox[{"j", ",", "Sigma1PI"}], "]"}]}], ";", " ", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<r, s: \>\"", ",", "r", ",", "\"\<, \>\"", ",", "s"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.832322938532103*^9, 3.8323229443280706`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"7237fd34-ce83-4c17-a433-76949e4f419e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gr", "=", 
   RowBox[{"GraphG", "[", 
    RowBox[{"p", ",", "r", ",", "s"}], "]"}]}], ";", 
  RowBox[{"ShowGraph", "[", 
   RowBox[{"gr", " ", ",", 
    RowBox[{"VertexNumber", "\[Rule]", "True"}], ",", 
    RowBox[{"VertexStyle", "\[Rule]", "Red"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7812657739400573`*^9, 3.7812658215068808`*^9}, {
   3.781266777927204*^9, 3.7812668089514956`*^9}, {3.7812668541279273`*^9, 
   3.781266880090889*^9}, {3.7812671108955*^9, 3.7812671182691383`*^9}, {
   3.7812672163084106`*^9, 3.781267236100649*^9}, {3.781267348448374*^9, 
   3.7812673652412524`*^9}, {3.781268102956683*^9, 3.7812681033155856`*^9}, {
   3.781268331980126*^9, 3.7812683670034685`*^9}, {3.7812684033069696`*^9, 
   3.7812685991207438`*^9}, {3.781268761143008*^9, 3.781268856620759*^9}, 
   3.7812689822159605`*^9, {3.781269559000551*^9, 3.781269562218506*^9}, {
   3.781269601724748*^9, 3.7812696310818105`*^9}, {3.7812696639025373`*^9, 
   3.7812696647613306`*^9}, {3.7812697034552927`*^9, 
   3.7812697042988358`*^9}, {3.781269754959705*^9, 3.781269763223485*^9}, {
   3.7812698169922004`*^9, 3.7812698171790056`*^9}, {3.7812698745251355`*^9, 
   3.781269886740634*^9}, {3.7812699253408375`*^9, 3.7812699537563615`*^9}, {
   3.7812700389080563`*^9, 3.7812701651121826`*^9}, 3.7812760396916676`*^9, {
   3.781567097244049*^9, 3.7815671029926023`*^9}, {3.781571374778034*^9, 
   3.781571404474163*^9}, {3.7815716061926394`*^9, 3.7815716404838157`*^9}, 
   3.781636296318673*^9},
 CellLabel->
  "In[172]:=",ExpressionUUID->"f8038ecd-eb3e-4178-9ac1-958bb97921c3"],

Cell[BoxData[
 RowBox[{"GraphPlot", "[", 
  RowBox[{"gr", " ", ",", 
   RowBox[{"DirectedEdges", "\[Rule]", "True"}], ",", 
   RowBox[{"VertexLabeling", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7818919396904335`*^9, 3.781891960060977*^9}, 
   3.784022996760583*^9},
 CellLabel->
  "In[173]:=",ExpressionUUID->"490c74b0-e534-45be-84b3-6668c82a996d"],

Cell[BoxData[
 RowBox[{"Sigma1PInoTP", "=", 
  RowBox[{"Snu1PInoTP", "[", 
   RowBox[{"Sigma1PI", ",", "nu"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"1", "PI", " ", "self"}], "-", 
    RowBox[{
    "energy", " ", "diagrams", " ", "without", " ", "tadpole", " ", 
     "insertions"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8259512698875637`*^9, 3.8259512951315117`*^9}, {
   3.825951414447101*^9, 3.825951415321899*^9}, 3.825951478619479*^9, {
   3.8259532955521336`*^9, 3.8259533244358854`*^9}, 3.8262874528206577`*^9, 
   3.8262885154288588`*^9, {3.832317461771228*^9, 3.832317487847997*^9}, {
   3.832317903434994*^9, 3.8323179049971294`*^9}, 3.8323180346847897`*^9, {
   3.832318616909915*^9, 3.8323186232365413`*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"72a39246-8881-40b5-a622-44287dcc6070"],

Cell[BoxData[
 RowBox[{
  RowBox[{"j", "=", "1"}], 
  RowBox[{"(*", 
   RowBox[{"j", "-", 
    RowBox[{
    "th", " ", "diagram", " ", "for", " ", "the", " ", "1", "PI", " ", 
     "self"}], "-", 
    RowBox[{"energy", " ", "without", " ", "tadpole", " ", "insertions"}]}], 
   " ", "*)"}], ";", 
  RowBox[{"k", "=", 
   RowBox[{"Sigma1PInoTP", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"2", "j"}], "-", "1"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7840217376674523`*^9, 3.784021747383926*^9}, {
  3.784021842830217*^9, 3.7840218460485153`*^9}, {3.7840221859686337`*^9, 
  3.7840222077919135`*^9}, {3.784022266621537*^9, 3.784022269214328*^9}, {
  3.8323178296555247`*^9, 3.8323178349663343`*^9}, {3.832317868036627*^9, 
  3.832317869364933*^9}, {3.8323180835174513`*^9, 3.832318096375131*^9}, {
  3.832326230995823*^9, 3.8323262365413876`*^9}, {3.83232661178086*^9, 
  3.832326611937063*^9}, {3.8323266629719095`*^9, 3.8323266859039707`*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"d6ac1934-6522-466f-ae9d-bca8990bcdad"],

Cell[BoxData[
 RowBox[{"sym", "=", 
  RowBox[{"Sigma1PInoTP", "[", 
   RowBox[{"[", 
    RowBox[{"2", "j"}], "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Symmetry", " ", "factor"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.784022048220065*^9, 3.7840221115330076`*^9}, {
   3.784022229957953*^9, 3.784022253499278*^9}, {3.8323178738482265`*^9, 
   3.8323178746761694`*^9}, {3.8323181040608315`*^9, 3.832318105310531*^9}, 
   3.832318651354908*^9},
 CellLabel->
  "In[176]:=",ExpressionUUID->"96436976-856f-422d-b1c0-e566fe11e609"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"For", " ", 
   StyleBox["visualisation",
    FontColor->RGBColor[0, 0.67, 0]]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7840202884773445`*^9, 3.7840203036453085`*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"22337f73-0401-45da-89ff-63549a6fa2b5"],

Cell[BoxData[
 RowBox[{"p", "=", " ", 
  RowBox[{
   RowBox[{"Permutations", "[", "Ra", "]"}], "[", 
   RowBox[{"[", "k", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7840208788075447`*^9, 3.7840208797290087`*^9}, {
   3.7840211150638742`*^9, 3.784021122640544*^9}, {3.784021161662241*^9, 
   3.7840211650676947`*^9}, {3.784021506737376*^9, 3.7840216164933443`*^9}, {
   3.7840217093463497`*^9, 3.7840217119394894`*^9}, {3.784021763364499*^9, 
   3.7840217658482976`*^9}, 3.8323182673206186`*^9},
 CellLabel->
  "In[178]:=",ExpressionUUID->"13bf349a-ef1c-4652-b65f-4c08fb8544e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "=", "1"}], ";", 
  RowBox[{"s", "=", 
   RowBox[{"FindsS", "[", 
    RowBox[{"j", ",", "Sigma1PInoTP", ",", "Sigma1PI"}], "]"}]}], ";", " ", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<r, s: \>\"", ",", "r", ",", "\"\<, \>\"", ",", "s"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8323230409927387`*^9, 3.832323046179008*^9}, {
  3.8323230861070614`*^9, 3.832323089012391*^9}, {3.8323260769259963`*^9, 
  3.832326104759556*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"f48be70a-df4c-431a-89a7-a918e29549d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gr", "=", 
   RowBox[{"GraphG", "[", 
    RowBox[{"p", ",", "r", ",", "s"}], "]"}]}], ";", 
  RowBox[{"ShowGraph", "[", 
   RowBox[{"gr", " ", ",", 
    RowBox[{"VertexNumber", "\[Rule]", "True"}], ",", 
    RowBox[{"VertexStyle", "\[Rule]", "Red"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7812657739400573`*^9, 3.7812658215068808`*^9}, {
   3.781266777927204*^9, 3.7812668089514956`*^9}, {3.7812668541279273`*^9, 
   3.781266880090889*^9}, {3.7812671108955*^9, 3.7812671182691383`*^9}, {
   3.7812672163084106`*^9, 3.781267236100649*^9}, {3.781267348448374*^9, 
   3.7812673652412524`*^9}, {3.781268102956683*^9, 3.7812681033155856`*^9}, {
   3.781268331980126*^9, 3.7812683670034685`*^9}, {3.7812684033069696`*^9, 
   3.7812685991207438`*^9}, {3.781268761143008*^9, 3.781268856620759*^9}, 
   3.7812689822159605`*^9, {3.781269559000551*^9, 3.781269562218506*^9}, {
   3.781269601724748*^9, 3.7812696310818105`*^9}, {3.7812696639025373`*^9, 
   3.7812696647613306`*^9}, {3.7812697034552927`*^9, 
   3.7812697042988358`*^9}, {3.781269754959705*^9, 3.781269763223485*^9}, {
   3.7812698169922004`*^9, 3.7812698171790056`*^9}, {3.7812698745251355`*^9, 
   3.781269886740634*^9}, {3.7812699253408375`*^9, 3.7812699537563615`*^9}, {
   3.7812700389080563`*^9, 3.7812701651121826`*^9}, 3.7812760396916676`*^9, {
   3.781567097244049*^9, 3.7815671029926023`*^9}, {3.781571374778034*^9, 
   3.781571404474163*^9}, {3.7815716061926394`*^9, 3.7815716404838157`*^9}, 
   3.781636296318673*^9},
 CellLabel->
  "In[180]:=",ExpressionUUID->"b89c7c50-4f87-4b93-b68f-8f2231eee271"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"End", " ", "of", " ", 
   StyleBox["New",
    FontColor->RGBColor[1, 0, 0]]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832328850500667*^9, 3.832328873807666*^9}, {
  3.8364427847361903`*^9, 3.83644278620495*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e798a4ff-fa83-45ec-ac56-d6ba415d491d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "End", " ", "of", " ", "Permutations", " ", "and", " ", "Diagrams"}], " ",
     "-", " ", 
    RowBox[{"\[Copyright]", " ", "2019"}]}], ",", " ", 
   RowBox[{"2021", " ", "by", " ", "Behnam", " ", "Farid"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.83644246871789*^9, 3.8364425204469023`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"779475cf-02b9-4b36-9c46-5b16d7c349df"]
},
WindowSize->{1006.8, 606.6},
WindowMargins->{{Automatic, 49.5}, {-30.600000000000023`, Automatic}},
FrontEndVersion->"12.2 for Microsoft Windows (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"51fb6fda-c9c9-40d3-b811-fbe62fc55826"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 10742, 244, 393, "Input",ExpressionUUID->"4151bd0b-f06c-4de7-8810-f92b7c9378b0"],
Cell[11302, 266, 262, 5, 44, "Input",ExpressionUUID->"1fc7a93f-6473-4f73-8c4d-4fb9d105edd5"],
Cell[CellGroupData[{
Cell[11589, 275, 365, 8, 28, "Input",ExpressionUUID->"f10a7c43-b4c0-4415-8b3d-7d692be8fa06"],
Cell[11957, 285, 273, 5, 41, "Output",ExpressionUUID->"351af715-797f-4042-b3e7-81ec370c5958"]
}, Open  ]],
Cell[12245, 293, 277, 7, 28, "Input",ExpressionUUID->"288382e0-81be-4c18-89f0-736b0114d138"],
Cell[CellGroupData[{
Cell[12547, 304, 365, 9, 28, "Input",ExpressionUUID->"369ba56c-35e7-494a-9936-91a30b8e34cc"],
Cell[12915, 315, 294, 5, 41, "Output",ExpressionUUID->"d77584b2-4c7e-4fc2-bf88-d352d9a31b3b"]
}, Open  ]],
Cell[13224, 323, 376, 7, 44, "Input",ExpressionUUID->"af2a1d76-fd81-486d-81ee-35bf3f213ae7"],
Cell[13603, 332, 912, 21, 28, "Input",ExpressionUUID->"9c93432d-6323-4064-a14c-e19ec120a08f"],
Cell[14518, 355, 162, 3, 28, "Input",ExpressionUUID->"d678b6ab-d47c-42ee-b689-04a203f9f2f8"],
Cell[14683, 360, 529, 11, 28, "Input",ExpressionUUID->"bd5b46da-cc6e-4b79-aa52-da3773fddf11"],
Cell[15215, 373, 8378, 207, 603, "Input",ExpressionUUID->"618491f3-09e0-42cd-8e35-b06dc88e6904"],
Cell[23596, 582, 16302, 356, 718, "Input",ExpressionUUID->"daeaa645-6458-4682-adcc-87b4eaaa5d9e"],
Cell[39901, 940, 4192, 100, 201, "Input",ExpressionUUID->"12f76513-2da0-4e94-a8fc-0694d8515aa7"],
Cell[44096, 1042, 5289, 118, 239, "Input",ExpressionUUID->"1fce2983-f1f5-46d0-bbd1-76504af12785"],
Cell[49388, 1162, 6430, 143, 316, "Input",ExpressionUUID->"e58c7145-a971-4159-9e75-332f86054c14"],
Cell[55821, 1307, 4153, 103, 182, "Input",ExpressionUUID->"2f3d8406-b95f-458c-94ac-f21789015e49"],
Cell[59977, 1412, 434, 10, 28, "Input",ExpressionUUID->"39a42db4-630a-415d-a1ca-207aff2e2f5e"],
Cell[60414, 1424, 2787, 76, 163, "Input",ExpressionUUID->"a953f90b-8ca6-4353-975e-f0dbc7a02226"],
Cell[63204, 1502, 472, 11, 28, "Input",ExpressionUUID->"c55bb32b-a00a-4565-993c-e66cca86a336"],
Cell[63679, 1515, 261, 6, 28, "Input",ExpressionUUID->"63407439-7f2c-4ccf-9765-49933e9c1744"],
Cell[63943, 1523, 743, 16, 28, "Input",ExpressionUUID->"1359264c-c063-4dac-9ded-74fcfc4a10ec"],
Cell[64689, 1541, 689, 16, 28, "Input",ExpressionUUID->"71723ff8-da87-45f6-94cc-293371fa2af5"],
Cell[65381, 1559, 372, 10, 28, "Input",ExpressionUUID->"4ba71c19-cd85-4906-8adc-e92730bf2799"],
Cell[65756, 1571, 302, 7, 28, "Input",ExpressionUUID->"eba3a56a-cf04-476a-8ba1-719290dbc74c"],
Cell[66061, 1580, 636, 14, 28, "Input",ExpressionUUID->"f77ec6b2-ceed-46ae-afa0-95fd25909e60"],
Cell[66700, 1596, 618, 17, 28, "Input",ExpressionUUID->"0c3234e9-361c-4ab5-8575-d8842bc261ae"],
Cell[67321, 1615, 1605, 27, 28, "Input",ExpressionUUID->"af98ddf8-bc51-4992-b659-fd5125405365"],
Cell[68929, 1644, 369, 8, 28, "Input",ExpressionUUID->"6d62588d-3fbe-42c4-a397-28aa4bf0633d"],
Cell[69301, 1654, 525, 11, 28, "Input",ExpressionUUID->"a22f8436-960d-4b12-b352-f3a407944bbc"],
Cell[69829, 1667, 9510, 221, 545, "Input",ExpressionUUID->"a5e946d1-144c-4c14-a86e-0033461159ae"],
Cell[79342, 1890, 5952, 139, 354, "Input",ExpressionUUID->"0436b605-00f6-4d0b-8edc-7d1e7364a995"],
Cell[85297, 2031, 5477, 132, 297, "Input",ExpressionUUID->"885a49c4-8d26-4648-8fb2-5242ae041fd7"],
Cell[90777, 2165, 262, 6, 28, "Input",ExpressionUUID->"f2b8e30c-873e-4f3c-bcb3-65d49982089f"],
Cell[91042, 2173, 668, 15, 28, "Input",ExpressionUUID->"b90a60b5-7620-4868-8aa2-405e8ed8dcd5"],
Cell[91713, 2190, 747, 18, 28, "Input",ExpressionUUID->"d483472f-e5e7-458c-bdd1-e94f6d111ba2"],
Cell[92463, 2210, 398, 10, 28, "Input",ExpressionUUID->"bdaafc06-4a41-4e0a-b817-d82a82b3c454"],
Cell[92864, 2222, 302, 7, 28, "Input",ExpressionUUID->"cc13eda1-80ac-4217-9324-e5133937a0fe"],
Cell[93169, 2231, 636, 14, 28, "Input",ExpressionUUID->"6b5641e8-65cf-4ad0-adeb-cfb4c0b2b474"],
Cell[93808, 2247, 642, 17, 28, "Input",ExpressionUUID->"e072da3c-db91-4974-a5df-1b8921327b19"],
Cell[94453, 2266, 1605, 27, 28, "Input",ExpressionUUID->"60fdf5af-5280-4206-9181-513420132c1f"],
Cell[96061, 2295, 369, 8, 28, "Input",ExpressionUUID->"7df6d203-bcf6-45b0-bd00-ee3e3dc37daf"],
Cell[96433, 2305, 574, 12, 28, "Input",ExpressionUUID->"8ae5a75b-bf35-4f3f-a209-1e4e0c502f97"],
Cell[97010, 2319, 9662, 226, 430, "Input",ExpressionUUID->"e864f4fa-21de-4696-9ec8-8a6583ad7db8"],
Cell[106675, 2547, 1978, 48, 124, "Input",ExpressionUUID->"3600c274-e154-4e8c-8366-58e5be9f1fbc"],
Cell[108656, 2597, 3579, 93, 201, "Input",ExpressionUUID->"8c019135-06c3-43c9-81de-5d3697c6d176"],
Cell[112238, 2692, 5040, 129, 239, "Input",ExpressionUUID->"7314e853-df67-4e58-86b8-90bd800a6ddc"],
Cell[117281, 2823, 288, 7, 28, "Input",ExpressionUUID->"c4f96019-a1e2-4a17-accb-fabbfdbab93f"],
Cell[117572, 2832, 3918, 94, 297, "Input",ExpressionUUID->"d2f4877c-3344-4427-8596-f63b37efdc4b"],
Cell[121493, 2928, 285, 7, 28, "Input",ExpressionUUID->"c350b9dc-a363-4cc4-9cee-e42d78f268b7"],
Cell[121781, 2937, 5390, 119, 297, "Input",ExpressionUUID->"91a79e70-cf4f-43ec-9e6b-4eb4149bd047"],
Cell[127174, 3058, 286, 7, 28, "Input",ExpressionUUID->"7c634373-a186-4976-af78-1a3b67cebe1a"],
Cell[127463, 3067, 3871, 88, 239, "Input",ExpressionUUID->"ecf1f451-37e7-46b0-aa16-95e996cf4aa5"],
Cell[131337, 3157, 609, 15, 44, "Input",ExpressionUUID->"876a4630-a0b3-4a5b-abbf-4672be02046f"],
Cell[131949, 3174, 7596, 152, 297, "Input",ExpressionUUID->"169ae3f8-bef6-4813-b331-031d6b8aa8a3"],
Cell[139548, 3328, 7215, 157, 354, "Input",ExpressionUUID->"c4609fa0-ec69-4bf1-b3ff-f07abf856ef1"],
Cell[146766, 3487, 8826, 203, 488, "Input",ExpressionUUID->"87844b1a-be31-4966-85f0-b275f45e1da9"],
Cell[155595, 3692, 3662, 87, 277, "Input",ExpressionUUID->"4faf5fbe-ed11-497a-8472-2abbab49c3e8"],
Cell[159260, 3781, 1736, 43, 124, "Input",ExpressionUUID->"5d7d4159-f02b-49bf-b1bb-dbf1d0727786"],
Cell[160999, 3826, 8393, 181, 411, "Input",ExpressionUUID->"ce388b45-5bc4-437a-bfb6-23069753037b"],
Cell[169395, 4009, 554, 15, 28, "Input",ExpressionUUID->"ca9c6576-524e-49bd-98b8-ee61f8a78e83"],
Cell[169952, 4026, 3703, 94, 277, "Input",ExpressionUUID->"d5a71702-d543-407b-87c0-43c2e2f7952d"],
Cell[173658, 4122, 348, 8, 28, "Input",ExpressionUUID->"1194714e-d211-481b-806b-439c9894d544"],
Cell[174009, 4132, 785, 21, 86, "Input",ExpressionUUID->"41410d0f-a6a5-4aed-bf7a-18822a9b81de"],
Cell[174797, 4155, 792, 15, 28, "Input",ExpressionUUID->"d9dc2bd7-f08d-4d82-9f43-3dbf23509334"],
Cell[175592, 4172, 854, 20, 28, "Input",ExpressionUUID->"d5865274-96b7-4c45-81b3-99de70674b65"],
Cell[176449, 4194, 454, 11, 28, "Input",ExpressionUUID->"f0bb2b39-afac-43f0-91a2-0b36fea27182"],
Cell[176906, 4207, 302, 7, 28, "Input",ExpressionUUID->"8f111277-8363-4a09-a752-741ae1a1c78f"],
Cell[177211, 4216, 582, 11, 28, "Input",ExpressionUUID->"40a66e77-802c-48ed-bf8d-a7e6fcdd4dca"],
Cell[177796, 4229, 430, 11, 28, "Input",ExpressionUUID->"7237fd34-ce83-4c17-a433-76949e4f419e"],
Cell[178229, 4242, 1605, 27, 28, "Input",ExpressionUUID->"f8038ecd-eb3e-4178-9ac1-958bb97921c3"],
Cell[179837, 4271, 369, 8, 28, "Input",ExpressionUUID->"490c74b0-e534-45be-84b3-6668c82a996d"],
Cell[180209, 4281, 836, 17, 28, "Input",ExpressionUUID->"72a39246-8881-40b5-a622-44287dcc6070"],
Cell[181048, 4300, 1048, 23, 28, "Input",ExpressionUUID->"d6ac1934-6522-466f-ae9d-bca8990bcdad"],
Cell[182099, 4325, 534, 12, 28, "Input",ExpressionUUID->"96436976-856f-422d-b1c0-e566fe11e609"],
Cell[182636, 4339, 302, 7, 28, "Input",ExpressionUUID->"22337f73-0401-45da-89ff-63549a6fa2b5"],
Cell[182941, 4348, 582, 11, 28, "Input",ExpressionUUID->"13bf349a-ef1c-4652-b65f-4c08fb8544e2"],
Cell[183526, 4361, 552, 13, 28, "Input",ExpressionUUID->"f48be70a-df4c-431a-89a7-a918e29549d8"],
Cell[184081, 4376, 1605, 27, 28, "Input",ExpressionUUID->"b89c7c50-4f87-4b93-b68f-8f2231eee271"],
Cell[185689, 4405, 359, 8, 44, "Input",ExpressionUUID->"e798a4ff-fa83-45ec-ac56-d6ba415d491d"],
Cell[186051, 4415, 473, 12, 44, "Input",ExpressionUUID->"779475cf-02b9-4b36-9c46-5b16d7c349df"]
}
]
*)


